Margin-Gated Cascade Reranking: Does Per-Query Depth Selection Beat a Fixed Top-k?

Strong cross-encoder rerankers are expensive, which motivates applying them only to as many candidates as each query needs. We study a simple training-free instance of this idea, margin-gated cascade reranking (MGCR): a cheap cross-encoder scores 50 candidates, and a strong cross-encoder re-sorts a top prefix whose length is set per query by the first large gap in the cheap scores. We evaluate it on SciFact, NFCorpus, and FiQA with lexical and dense first stages. At its default setting MGCR uses 14-17x fewer strong-reranker calls than reranking all 50 candidates, with 4.5-5.0x lower modelled reranking latency. The saving does not come from per-query adaptation. In all six settings the default is equivalent to always reranking the top three (paired equivalence within +/-0.01 nDCG@10); reassigning MGCR's prefix lengths to random queries changes nDCG@10 by less than 0.007, with none of 24 tests significant after multiple-comparison correction; and at matched call budgets MGCR is never detectably better than fixed top-k. On FiQA, where full strong reranking helps clearly, the default MGCR loses 0.021-0.035 nDCG@10 against it. Finally, skipping the cheap reranker and applying the strong one directly to the first-stage top-10, at similar latency, is worse than MGCR on two of three BM25 settings but better on FiQA with dense retrieval. We conclude that cheap-score margins are too weak a signal for choosing reranking depth in this setup, and that shuffled-depth and direct-reranking controls are needed before crediting savings to an adaptive gate.

==> anc/README.md <==
# Margin-Gated Cascade Reranking (MGCR)

Code for the preprint *Margin-Gated Cascade Reranking: Does Per-Query Depth
Selection Beat a Fixed Top-k?* (Phuong Huu Vu Tran, Vietnamese-German University).

Short answer from the experiments: not detectably. The default gate saves 14-17x
strong-reranker calls compared with reranking all 50 candidates, but behaves like a
fixed depth of three, and its per-query depths are not reliably better than the
same depths assigned at random.

## Reproduce the tables and figures (CPU, about two minutes)
Requires the saved scores in `results/scores/` and the datasets (for relevance labels).

```bash
pip install -r code/requirements.txt

mkdir -p data && cd data
curl -sSLO https://scifact.s3-us-west-2.amazonaws.com/release/latest/data.tar.gz && tar -xzf data.tar.gz   # -> data/data/
for d in nfcorpus fiqa; do
  curl -sSLO https://public.ukp.informatik.tu-darmstadt.de/thakur/BEIR/datasets/$d.zip && unzip -q $d.zip
done
cd ../code && python paper_analysis.py
```
Outputs: `manuscript/tables/`, `manuscript/figures/`, `results/paper_numbers.json`.

## Recompute the scores (GPU)
```bash
cd code
for d in scifact nfcorpus fiqa; do for f in bm25 dense; do
  python run_pilot.py --full --dataset $d --first_stage $f
done; done
for N in 20 100; do python run_pilot.py --full --dataset scifact --first_stage bm25 --depth $N; done
python export_scores.py
```
Per-pair timings are hardware dependent; latency columns will change on other machines.

## Models
`BAAI/bge-small-en-v1.5` (dense first stage), `cross-encoder/ms-marco-MiniLM-L-6-v2`
(cheap), `BAAI/bge-reranker-v2-m3` (strong).


==> anc/code/data_utils.py <==
"""Dataset loading for retrieval/reranking. Supports SciFact and BEIR/NFCorpus.

Both expose the same interface:
  load_corpus(dataset) -> {doc_id(str): text}
  load_queries(dataset, split) -> list of {qid, text, gold: {doc_id(str): grade}}

SciFact gold = evidence doc_ids (binary grade 1). NFCorpus gold = graded qrels.
"""
import json
import os
import collections

DATA = os.path.join(os.path.dirname(__file__), "..", "data")
SCIFACT = os.path.join(DATA, "data")
BEIR_DATASETS = {"nfcorpus", "fiqa"}  # standard BEIR layout under data/<name>/


def _beir_dir(dataset):
    return os.path.join(DATA, dataset)


def load_corpus(dataset="scifact"):
    corpus = {}
    if dataset == "scifact":
        with open(os.path.join(SCIFACT, "corpus.jsonl")) as f:
            for line in f:
                d = json.loads(line)
                corpus[str(d["doc_id"])] = ((d["title"] or "") + ". " +
                                            " ".join(d["abstract"])).strip()
    elif dataset in BEIR_DATASETS:
        with open(os.path.join(_beir_dir(dataset), "corpus.jsonl")) as f:
            for line in f:
                d = json.loads(line)
                corpus[d["_id"]] = ((d.get("title") or "") + ". " +
                                    (d.get("text") or "")).strip()
    else:
        raise ValueError(dataset)
    return corpus


def load_queries(dataset="scifact", split="dev"):
    queries = []
    if dataset == "scifact":
        with open(os.path.join(SCIFACT, f"claims_{split}.jsonl")) as f:
            for line in f:
                c = json.loads(line)
                gold = {str(k): 1 for k in (c.get("evidence") or {}).keys()}
                if not gold:
                    continue
                queries.append({"qid": str(c["id"]), "text": c["claim"], "gold": gold})
    elif dataset in BEIR_DATASETS:
        base = _beir_dir(dataset)
        qrels = collections.defaultdict(dict)
        with open(os.path.join(base, "qrels", f"{split}.tsv")) as f:
            next(f)  # header: query-id corpus-id score
            for line in f:
                qid, did, score = line.rstrip("\n").split("\t")
                if int(score) > 0:
                    qrels[qid][did] = int(score)
        qtext = {}
        with open(os.path.join(base, "queries.jsonl")) as f:
            for line in f:
                q = json.loads(line); qtext[q["_id"]] = q["text"]
        for qid, gold in qrels.items():
            if qid in qtext:
                queries.append({"qid": qid, "text": qtext[qid], "gold": gold})
    else:
        raise ValueError(dataset)
    return queries


if __name__ == "__main__":
    for ds, sp in [("scifact", "dev"), ("nfcorpus", "test")]:
        c = load_corpus(ds); q = load_queries(ds, sp)
        import numpy as np
        print(f"{ds}/{sp}: corpus={len(c)} queries={len(q)} "
              f"avg_rel/q={np.mean([len(x['gold']) for x in q]):.1f}")


==> anc/code/export_scores.py <==
"""Convert the per-query dumps written by run_pilot.py (pickle) into plain .npz
files (candidate ids + cheap/strong scores, no dataset text, no relevance labels)."""
import glob, os, pickle
import numpy as np

RES = os.path.join(os.path.dirname(__file__), "..", "results")
os.makedirs(os.path.join(RES, "scores"), exist_ok=True)
for path in sorted(glob.glob(os.path.join(RES, "perq_*.pkl"))):
    with open(path, "rb") as f:
        d = pickle.load(f)          # only ever load dumps you produced yourself
    name = os.path.basename(path)[len("perq_"):-len(".pkl")]
    np.savez_compressed(os.path.join(RES, "scores", name + ".npz"),
                        cand_ids=np.array(d["cand_ids"], dtype=str),
                        cheap=np.stack(d["cheap"]), strong=np.stack(d["strong"]))
    print("wrote", name)


==> anc/code/paper_analysis.py <==
"""Regenerate every table, figure and in-text number of the paper from the saved
cross-encoder scores (CPU only, a few minutes). Relevance labels are read from
the datasets under ../data (see README).

Outputs: ../manuscript/tables/*.tex, ../manuscript/figures/*.pdf,
         ../results/paper_numbers.json
"""
import json
import os

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from scipy.stats import wilcoxon

import pipeline as P
from data_utils import load_queries

HERE = os.path.dirname(os.path.abspath(__file__))
RES = os.path.join(HERE, "..", "results")
MAN = os.path.join(HERE, "..", "manuscript")
TAB, FIG = os.path.join(MAN, "tables"), os.path.join(MAN, "figures")
os.makedirs(TAB, exist_ok=True)
os.makedirs(FIG, exist_ok=True)
plt.rcParams.update({"pdf.fonttype": 42, "ps.fonttype": 42, "font.size": 7})

N_BOOT = N_PERM = 10_000
SETTINGS = [(n, ds, fs) for n, ds in (("SciFact", "scifact"), ("NFCorpus", "nfcorpus"),
            ("FiQA", "fiqa")) for fs in ("bm25", "dense")]
FS = {"bm25": "BM25", "dense": "dense"}
MGCR_POINTS = [(0.1, 10), (0.2, 10), (0.3, 10), (0.5, 10), (0.2, 20), (0.2, 30)]
BANDS = [0.1, 0.2, 0.3, 0.5]
SHUFFLE_POINTS = [(0.1, 10), (0.2, 10), (0.2, 20), (0.2, 30)]


class Setting:
    def __init__(self, ds, fs, N=50):
        z = np.load(os.path.join(RES, "scores", f"{ds}_{fs}_N{N}.npz"), allow_pickle=False)
        self.ids = [list(map(str, r)) for r in z["cand_ids"]]
        self.cheap, self.strong = z["cheap"], z["strong"]
        self.gold = [q["gold"] for q in load_queries(ds, "dev" if ds == "scifact" else "test")]
        assert len(self.gold) == len(self.ids)
        self.N, self.n = N, len(self.ids)
        with open(os.path.join(RES, f"full_{ds}_{fs}_N{N}_results.json")) as f:
            meta = json.load(f)["meta"]
        self.cc = 1000 * meta["sec_per_pair_cheap"]    # ms per pair
        self.cs = 1000 * meta["sec_per_pair_strong"]
        self._cache = {}

    def run(self, key, fn):
        """-> (per-query nDCG@10, per-query strong calls, per-query Recall@10)"""
        if key not in self._cache:
            nd, calls, rec = [], [], []
            for ci, c, s, g in zip(self.ids, self.cheap, self.strong, self.gold):
                ranked, used = fn(ci, c, lambda i, s=s: s[np.asarray(i, int)])
                nd.append(P.ndcg_at_k(ranked, g, 10))
                rec.append(P.recall_at_k(ranked, g, 10))
                calls.append(used)
            self._cache[key] = (np.array(nd), np.array(calls), np.array(rec))
        return self._cache[key]

    def first(self):
        return self.run("first", lambda ci, c, sf: (ci, 0))

    def cheap_only(self):
        return self.run("cheap", lambda ci, c, sf: P.cheap_only(ci, c))

    def full(self):
        return self.run("full", lambda ci, c, sf: P.strong_all(ci, sf))

    def fixed(self, k):
        return self.run(("fixed", k), lambda ci, c, sf: P.fixed_topk(ci, c, sf, k))

    def mgcr(self, d, M=10, m0=2):
        return self.run(("mgcr", d, M, m0),
                        lambda ci, c, sf: P.mgcr(ci, c, sf, d, top_m=M, min_prefix=m0))

    def band(self, b):
        return self.run(("band", b), lambda ci, c, sf: P.band_gate(ci, c, sf, b))

    def direct(self, k):
        """Strong reranker on the first-stage top-k; no cheap reranker at all."""
        def fn(ci, c, sf):
            order = np.argsort(-sf(np.arange(k)))
            return [ci[i] for i in order] + ci[k:], k
        return self.run(("direct", k), fn)

    def ms_cascade(self, calls):
        return self.N * self.cc + calls * self.cs


def ci(x, level=95):
    rng = np.random.default_rng(0)
    m = x[rng.integers(0, len(x), (N_BOOT, len(x)))].mean(1)
    a = (100 - level) / 2
    return float(np.percentile(m, a)), float(np.percentile(m, 100 - a))


def paired(a, b):
    x = a - b
    lo, hi = ci(x)
    lo90, hi90 = ci(x, 90)
    p = float(wilcoxon(x[x != 0]).pvalue) if np.any(x != 0) else 1.0
    return {"diff": float(x.mean()), "lo": lo, "hi": hi, "lo90": lo90, "hi90": hi90, "p": p}


def holm(ps):
    ps = np.asarray(ps)
    order = np.argsort(ps)
    adj = np.minimum(1, np.maximum.accumulate(ps[order] * (len(ps) - np.arange(len(ps)))))
    out = np.empty_like(adj)
    out[order] = adj
    return out


def write(name, spec, head, rows):
    body = ["% generated by code/paper_analysis.py", f"\\begin{{tabular}}{{{spec}}}",
            "\\toprule", *head, "\\midrule", *rows, "\\bottomrule", "\\end{tabular}"]
    with open(os.path.join(TAB, name + ".tex"), "w") as f:
        f.write("\n".join(body) + "\n")


def signed(x):
    return f"{x:+.3f}".replace("+0.000", "0.000").replace("-0.000", "0.000").replace("-", "$-$")


def cell(r, star=False):
    s = f"{signed(r['diff'])} [{signed(r['lo'])}, {signed(r['hi'])}]"
    return s + ("$^{\\ast}$" if star else "")


S = {(ds, fs): Setting(ds, fs) for _, ds, fs in SETTINGS}
out = {}

# ---------------------------------------------------------------- per-setting basics
rows, lat_rows = [], []
for name, ds, fs in SETTINGS:
    s = S[ds, fs]
    meth = {"first": s.first(), "cheap": s.cheap_only(), "fixed3": s.fixed(3),
            "mgcr": s.mgcr(0.1), "full": s.full()}
    o = out[f"{ds}_{fs}"] = {
        "n": s.n, "cc_ms": s.cc, "cs_ms": s.cs,
        "ndcg": {k: float(v[0].mean()) for k, v in meth.items()},
        "ndcg_ci": {k: ci(v[0]) for k, v in meth.items()},
        "recall10": {k: float(v[2].mean()) for k, v in meth.items()},
        "calls_mgcr": float(meth["mgcr"][1].mean()),
        "calls_sd_mgcr": float(meth["mgcr"][1].std()),
        "frac_min_prefix": float((meth["mgcr"][1] == 2).mean()),
    }
    v = o["ndcg"]
    rows.append(f"{name} & {FS[fs]} & {s.n} & {v['first']:.3f} & {v['cheap']:.3f} & "
                f"{v['fixed3']:.3f} & {v['mgcr']:.3f} ({o['calls_mgcr']:.1f}) & {v['full']:.3f} \\\\")
    ms = {"cheap": s.ms_cascade(0), "fixed3": s.ms_cascade(3),
          "mgcr": s.ms_cascade(o["calls_mgcr"]), "full": s.N * s.cs}
    o["ms"] = ms
    o["speedup_vs_full"] = ms["full"] / ms["mgcr"]
    o["call_ratio"] = s.N / o["calls_mgcr"]
    lat_rows.append(f"{name} & {FS[fs]} & {ms['cheap']:.0f} & {ms['fixed3']:.0f} & "
                    f"{ms['mgcr']:.0f} & {ms['full']:.0f} & {o['speedup_vs_full']:.1f}$\\times$ \\\\")
write("main", "llrccccc",
      ["Data & 1st stage & $|Q|$ & 1st only & cheap & fixed-3 & MGCR (calls) & full \\\\"], rows)
write("latency", "llccccc",
      ["Data & 1st stage & cheap & fixed-3 & MGCR & full & full\\,/\\,MGCR \\\\"], lat_rows)

# ---------------------------------------------------------------- paired differences
comps = [("full", "cheap"), ("mgcr", "full"), ("mgcr", "fixed3")]
getters = {"full": lambda s: s.full(), "cheap": lambda s: s.cheap_only(),
           "mgcr": lambda s: s.mgcr(0.1), "fixed3": lambda s: s.fixed(3),
           "first": lambda s: s.first()}
R = [{c: paired(getters[c[0]](S[ds, fs])[0], getters[c[1]](S[ds, fs])[0]) for c in comps}
     for _, ds, fs in SETTINGS]
adj = holm([r[c]["p"] for r in R for c in comps]).reshape(len(R), len(comps))
rows = []
for i, (name, ds, fs) in enumerate(SETTINGS):
    s = S[ds, fs]
    d = s.full()[0] - s.cheap_only()[0]
    o = out[f"{ds}_{fs}"]
    o["full_helps_pct"] = float(100 * (d > 1e-12).mean())
    o["full_hurts_pct"] = float(100 * (d < -1e-12).mean())
    for j, c in enumerate(comps):
        o[f"{c[0]}-{c[1]}"] = dict(R[i][c], p_holm=float(adj[i, j]))
    for a, b in [("cheap", "first"), ("full", "first"), ("mgcr", "first"), ("mgcr", "cheap")]:
        o[f"{a}-{b}"] = paired(getters[a](s)[0], getters[b](s)[0])
    rows.append(f"{name} & {FS[fs]} & " +
                " & ".join(cell(R[i][c], adj[i, j] < 0.05) for j, c in enumerate(comps)) +
                f" & {o['full_helps_pct']:.0f}/{o['full_hurts_pct']:.0f} \\\\")
write("paired", "llcccc",
      ["Data & 1st stage & full $-$ cheap & MGCR $-$ full & MGCR $-$ fixed-3 & help/hurt (\\%) \\\\"],
      rows)

# ---------------------------------------------------------------- shuffled-depth control
res = []
for name, ds, fs in SETTINGS:
    s = S[ds, fs]
    for d, M in SHUFFLE_POINTS:
        nd, calls, _ = s.mgcr(d, M)
        tab = np.zeros((s.n, M + 1))
        for L in range(2, M + 1):
            tab[:, L] = s.fixed(L)[0]
        idx = np.arange(s.n)
        assert np.allclose(tab[idx, calls], nd)     # MGCR == fixed-j* per query
        # exact expectation when depths are reassigned to queries at random
        expected = tab @ (np.bincount(calls, minlength=M + 1) / s.n)
        rng = np.random.default_rng(0)
        perm = np.array([tab[idx, rng.permutation(calls)].mean() for _ in range(N_PERM)])
        p = (1 + np.sum(np.abs(perm - expected.mean()) >= abs(nd.mean() - expected.mean()) - 1e-12)) / (N_PERM + 1)
        lo, hi = ci(nd - expected)
        res.append({"setting": f"{ds}_{fs}", "delta": d, "M": M, "calls": float(calls.mean()),
                    "diff": float((nd - expected).mean()), "lo": lo, "hi": hi, "p": float(p)})
for r, a in zip(res, holm([r["p"] for r in res])):
    r["p_holm"] = float(a)
out["shuffle"] = res
rows = []
for i, (name, ds, fs) in enumerate(SETTINGS):
    cells = []
    for r in res[4 * i:4 * i + 4]:
        mark = "$^{\\dagger}$" if r["p"] < 0.05 else ""
        cells.append(f"{signed(r['diff'])}{mark} ({r['p']:.2f})" if r["p"] >= 0.01
                     else f"{signed(r['diff'])}{mark} ({r['p']:.3f})")
    rows.append(f"{name} & {FS[fs]} & " + " & ".join(cells) + " \\\\")
write("shuffle", "llcccc",
      ["Data & 1st stage & $\\delta{=}.1,M{=}10$ & $\\delta{=}.2,M{=}10$ & "
       "$\\delta{=}.2,M{=}20$ & $\\delta{=}.2,M{=}30$ \\\\"], rows)

# ---------------------------------------------------------------- matched budget
rows, allpts = [], []
for name, ds, fs in SETTINGS:
    s = S[ds, fs]
    stats = {}
    for gate, pts in (("mgcr", [s.mgcr(d, M) for d, M in MGCR_POINTS]),
                      ("band", [s.band(b) for b in BANDS])):
        rs = []
        for nd, calls, _ in pts:
            b = calls.mean()
            lo_k = int(np.floor(b))
            w = b - lo_k
            mix = (1 - w) * s.fixed(lo_k)[0] + (w * s.fixed(lo_k + 1)[0] if w > 0 else 0)
            rs.append(dict(paired(nd, mix), calls=float(b)))
        stats[gate] = rs
    out[f"{ds}_{fs}"]["matched"] = stats
    cells = []
    for gate in ("mgcr", "band"):
        rs = stats[gate]
        g = np.array([r["diff"] for r in rs])
        cells.append(f"{np.abs(g).mean():.4f} & [{signed(g.min())}, {signed(g.max())}] & "
                     f"{sum(r['lo'] > 0 for r in rs)}/{sum(r['hi'] < 0 for r in rs)}")
    rows.append(f"{name} & {FS[fs]} & " + " & ".join(cells) + " \\\\")
write("matched", "llcccccc",
      [" & & \\multicolumn{3}{c}{MGCR (6 points)} & \\multicolumn{3}{c}{band gate (4 points)} \\\\",
       "\\cmidrule(lr){3-5}\\cmidrule(lr){6-8}",
       "Data & 1st stage & mean $|\\Delta|$ & range of $\\Delta$ & $+$/$-$ & "
       "mean $|\\Delta|$ & range of $\\Delta$ & $+$/$-$ \\\\"], rows)

# ---------------------------------------------------------------- cascade vs direct
rows = []
for name, ds, fs in SETTINGS:
    s = S[ds, fs]
    mg = s.mgcr(0.1)[0]
    o = out[f"{ds}_{fs}"]
    o["direct"] = {k: {"ndcg": float(s.direct(k)[0].mean()), "ms": k * s.cs,
                       "mgcr_minus": paired(mg, s.direct(k)[0])} for k in (3, 5, 10, 20, 50)}
    dd = o["direct"]
    rows.append(f"{name} & {FS[fs]} & {o['ndcg']['mgcr']:.3f} ({o['ms']['mgcr']:.0f}) & " +
                " & ".join(f"{dd[k]['ndcg']:.3f} ({dd[k]['ms']:.0f})" for k in (3, 10, 20)) +
                f" & {cell(dd[10]['mgcr_minus'])} \\\\")
write("direct", "llccccc",
      [" & & & \\multicolumn{3}{c}{strong on first-stage top-$k$ (no cheap pass)} & \\\\",
       "\\cmidrule(lr){4-6}",
       "Data & 1st stage & MGCR & $k{=}3$ & $k{=}10$ & $k{=}20$ & MGCR $-$ ($k{=}10$) \\\\"], rows)

# ---------------------------------------------------------------- cap sweep (FiQA)
rows = []
for fs in ("bm25", "dense"):
    s = S["fiqa", fs]
    o = out[f"fiqa_{fs}"]
    o["cap"] = {}
    base, top = s.cheap_only()[0].mean(), s.full()[0].mean()
    for M in (10, 20, 30, 50):
        nd, calls, _ = s.mgcr(0.2, M)
        r = {"ndcg": float(nd.mean()), "calls": float(calls.mean()),
             "ms": s.ms_cascade(calls.mean()), "recovered": float((nd.mean() - base) / (top - base)),
             "minus_full": paired(nd, s.full()[0])}
        o["cap"][M] = r
        rows.append(f"{FS[fs]} & MGCR, $M{{=}}{M}$ & {r['ndcg']:.3f} & {r['calls']:.1f} & "
                    f"{r['ms']:.0f} & {cell(r['minus_full'])} \\\\")
    for k in (20, 30):
        nd = s.fixed(k)[0]
        o[f"fixed{k}"] = {"ndcg": float(nd.mean()), "ms": s.ms_cascade(k)}
        rows.append(f"{FS[fs]} & fixed-{k} & {nd.mean():.3f} & {k:.1f} & {s.ms_cascade(k):.0f} & "
                    f"{cell(paired(nd, s.full()[0]))} \\\\")
    rows.append(f"{FS[fs]} & full & {top:.3f} & 50.0 & {s.N * s.cs:.0f} & --- \\\\")
    if fs == "bm25":
        rows.append("\\midrule")
write("cap", "llcccc",
      ["1st stage & Method ($\\delta{=}0.2$) & nDCG@10 & calls & ms & minus full \\\\"], rows)

# ---------------------------------------------------------------- delta and m0 sweeps
rows = []
for name, ds, fs in SETTINGS:
    s = S[ds, fs]
    o = out[f"{ds}_{fs}"]
    o["delta"] = {d: [float(s.mgcr(d)[0].mean()), float(s.mgcr(d)[1].mean())]
                  for d in (0.0, 0.1, 0.2, 0.3, 0.5)}
    o["m0"] = {m: [float(s.mgcr(0.1, 10, m)[0].mean()), float(s.mgcr(0.1, 10, m)[1].mean())]
               for m in (1, 2, 3)}
    rows.append(f"{name} & {FS[fs]} & " +
                " & ".join(f"{v[0]:.3f} ({v[1]:.1f})" for v in o["delta"].values()) + " & " +
                " & ".join(f"{o['m0'][m][0]:.3f} ({o['m0'][m][1]:.1f})" for m in (1, 3)) + " \\\\")
write("sweep", "llccccccc",
      [" & & \\multicolumn{5}{c}{$\\delta$ ($m_0{=}2$)} & \\multicolumn{2}{c}{$m_0$ ($\\delta{=}0.1$)} \\\\",
       "\\cmidrule(lr){3-7}\\cmidrule(lr){8-9}",
       "Data & 1st stage & 0 & 0.1 & 0.2 & 0.3 & 0.5 & 1 & 3 \\\\"], rows)

# ---------------------------------------------------------------- margins, containment, oracle
rows, curves = [], {}
for name, ds, fs in SETTINGS:
    s = S[ds, fs]
    o = out[f"{ds}_{fs}"]
    margins, agree = [], []
    for c, st in zip(s.cheap, s.strong):
        order = np.argsort(-c)[:10]
        norm = P._minmax(c[order])
        margins += list(norm[:-1] - norm[1:])
        agree += list((st[order][:-1] - st[order][1:] > 0).astype(float))
    margins, agree = np.array(margins), np.array(agree)
    q = np.quantile(margins, np.linspace(0, 1, 11))
    bins = [(margins >= a) & (margins <= b) for a, b in zip(q[:-1], q[1:])]
    x = [float(margins[m].mean()) for m in bins]
    y = [float(agree[m].mean()) for m in bins]
    curves[ds, fs] = (x, y)
    o["calib"] = {"low": y[0], "high": y[-1], "r": float(np.corrcoef(margins, agree)[0, 1]),
                  "pairs": len(margins), "deciles": y}
    pi = {}
    for k in (1, 3, 10):
        miss = []
        for c, st in zip(s.cheap, s.strong):
            _, j = P.mgcr(list(range(s.N)), c, lambda i, st=st: st[np.asarray(i, int)], 0.1)
            miss.append(not set(np.argsort(-st)[:k]) <= set(np.argsort(-c)[:j]))
        pi[k] = float(np.mean(miss))
    o["containment_failure"] = pi
    o["top1_changed"] = float(np.mean(s.cheap.argmax(1) != s.strong.argmax(1)))
    T = np.stack([s.cheap_only()[0]] + [s.fixed(L)[0] for L in range(2, 11)], 1)
    L = np.array([0] + list(range(2, 11)))
    best = T.argmax(1)                      # ties -> shortest prefix
    o["oracle"] = {"ndcg": float(T.max(1).mean()), "calls": float(L[best].mean()),
                   "frac_no_gain": float((best == 0).mean())}
    rows.append(f"{name} & {FS[fs]} & {y[0]:.2f} & {y[-1]:.2f} & {o['calib']['r']:.2f} & "
                f"{pi[1]:.2f} & {pi[3]:.2f} & {o['oracle']['ndcg']:.3f} ({o['oracle']['calls']:.1f}) \\\\")
write("diagnostics", "llcccccc",
      [" & & \\multicolumn{3}{c}{margin vs.\\ agreement} & \\multicolumn{2}{c}{$\\pi_k$} & \\\\",
       "\\cmidrule(lr){3-5}\\cmidrule(lr){6-7}",
       "Data & 1st stage & low & high & $r$ & $k{=}1$ & $k{=}3$ & oracle (calls) \\\\"], rows)

# ---------------------------------------------------------------- candidate depth
rows, out["depth"] = [], {}
for N in (20, 50, 100):
    s = Setting("scifact", "bm25", N)
    mg, calls, _ = s.mgcr(0.1)
    o = out["depth"][N] = {
        "full": float(s.full()[0].mean()), "fixed3": float(s.fixed(3)[0].mean()),
        "mgcr": float(mg.mean()), "calls": float(calls.mean()), "ms_mgcr": s.ms_cascade(calls.mean()),
        "ms_full": N * s.cs, "mgcr_minus_full": paired(mg, s.full()[0])}
    o["speedup"] = o["ms_full"] / o["ms_mgcr"]
    rows.append(f"{N} & {o['full']:.3f} & {o['fixed3']:.3f} & {o['mgcr']:.3f} & {o['calls']:.2f} & "
                f"{o['ms_full']:.0f} & {o['ms_mgcr']:.0f} & {o['speedup']:.1f}$\\times$ \\\\")
write("depth", "rccccccc",
      [" & \\multicolumn{3}{c}{nDCG@10} & MGCR & \\multicolumn{2}{c}{modelled ms} & \\\\",
       "\\cmidrule(lr){2-4}\\cmidrule(lr){6-7}",
       "$N$ & full & fixed-3 & MGCR & calls & full & MGCR & ratio \\\\"], rows)

# ---------------------------------------------------------------- figures
fig, axes = plt.subplots(2, 3, figsize=(7.1, 4.1))
for col, ds in enumerate(("scifact", "nfcorpus", "fiqa")):
    for row, fs in enumerate(("bm25", "dense")):
        ax, s = axes[row, col], S[ds, fs]
        ks = range(2, 31)
        ax.plot([s.ms_cascade(k) for k in ks], [s.fixed(k)[0].mean() for k in ks],
                color="#8a8a8a", lw=1.4, label="cascade, fixed top-$k$")
        dk = list(range(1, 51))
        ax.plot([k * s.cs for k in dk], [s.direct(k)[0].mean() for k in dk],
                color="#d35400", lw=1.1, ls="--", label="strong on first-stage top-$k$")
        pts = [s.mgcr(d, M) for d, M in MGCR_POINTS]
        ax.scatter([s.ms_cascade(p[1].mean()) for p in pts], [p[0].mean() for p in pts],
                   s=18, color="#2471a3", zorder=3, label="MGCR")
        pts = [s.band(b) for b in BANDS]
        ax.scatter([s.ms_cascade(p[1].mean()) for p in pts], [p[0].mean() for p in pts],
                   s=18, marker="^", color="#7d3c98", zorder=3, label="cascade, band gate")
        ax.scatter([s.N * s.cs], [s.full()[0].mean()], marker="*", s=80, color="#c0392b",
                   zorder=4, label="full strong reranking")
        ax.axhline(s.cheap_only()[0].mean(), color="#1e8449", ls=":", lw=1, label="cheap only")
        # show the region of interest; very shallow direct points may fall below it
        ref = [s.cheap_only()[0].mean(), s.full()[0].mean()] + [s.fixed(k)[0].mean() for k in ks]
        ref += [s.direct(k)[0].mean() for k in range(10, 51)]
        pad = 0.15 * (max(ref) - min(ref))
        ax.set_ylim(min(ref) - pad, max(ref) + pad)
        ax.set_xlim(0, 375)
        ax.set_title(f"{SETTINGS[2 * col][0]} / {FS[fs]}")
        ax.grid(alpha=.25, lw=.4)
        if row:
            ax.set_xlabel("modelled rerank latency (ms/query)")
        if not col:
            ax.set_ylabel("nDCG@10")
h, l = axes[0, 0].get_legend_handles_labels()
fig.legend(h, l, loc="lower center", ncol=3, frameon=False)
fig.tight_layout(rect=(0, 0.09, 1, 1))
fig.savefig(os.path.join(FIG, "frontier.pdf"), metadata={"CreationDate": None})
plt.close(fig)

fig, ax = plt.subplots(figsize=(3.4, 2.4))
styles = {"scifact": "#2471a3", "nfcorpus": "#1e8449", "fiqa": "#c0392b"}
for name, ds, fs in SETTINGS:
    ax.plot(*curves[ds, fs], marker="o", ms=2.5, lw=1, color=styles[ds],
            ls="-" if fs == "bm25" else "--", label=f"{name} / {FS[fs]}")
ax.axhline(.5, color="gray", ls=":", lw=.8)
ax.set_xlabel("mean normalised cheap-score margin in decile")
ax.set_ylabel("P(strong keeps cheap order)")
ax.legend(fontsize=5.5, frameon=False, ncol=2, loc="lower right")
ax.set_ylim(.25, 1)
fig.tight_layout()
fig.savefig(os.path.join(FIG, "calibration.pdf"), metadata={"CreationDate": None})
plt.close(fig)

with open(os.path.join(RES, "paper_numbers.json"), "w") as f:
    json.dump(out, f, indent=1)
print("done")


==> anc/code/pipeline.py <==
"""Margin-Gated Cascade Reranking (MGCR) pipeline.

Stages:
  1. Dense first-stage retrieval (BGE-small) -> top-N candidates per query.
  2. Cheap cross-encoder (MiniLM) scores all N pairs.
  3. Reranking strategies: cheap_only, strong_all, fixed_topk, mgcr.
  4. Strong cross-encoder (BGE-reranker-v2-m3) rescoring (used by strong_all,
     fixed_topk, mgcr).

All scores from different models are kept on separate scales: MGCR/fixed_topk only
re-ORDER subsets, never compare cheap vs strong scores numerically.
"""
import math
import re
import time
import numpy as np
import torch
from sentence_transformers import SentenceTransformer
from transformers import AutoTokenizer, AutoModelForSequenceClassification

DEVICE = "cuda" if torch.cuda.is_available() else "cpu"
BGE_QUERY_INSTR = "Represent this sentence for searching relevant passages: "


def _tok(s):
    return re.findall(r"[a-z0-9]+", s.lower())


# ----------------------------- models -----------------------------
class BM25Retriever:
    """Lexical first stage (standard reranking benchmark setup)."""
    def __init__(self, doc_texts):
        from rank_bm25 import BM25Okapi
        self.bm25 = BM25Okapi([_tok(t) for t in doc_texts])

    def topk_indices(self, query, k):
        scores = self.bm25.get_scores(_tok(query))
        return np.argsort(-scores)[:k]


class DenseRetriever:
    def __init__(self, name="BAAI/bge-small-en-v1.5"):
        self.model = SentenceTransformer(name, device=DEVICE)

    def encode_corpus(self, texts, batch_size=256):
        return self.model.encode(texts, batch_size=batch_size, convert_to_numpy=True,
                                 normalize_embeddings=True, show_progress_bar=False)

    def encode_queries(self, texts, batch_size=128):
        texts = [BGE_QUERY_INSTR + t for t in texts]
        return self.model.encode(texts, batch_size=batch_size, convert_to_numpy=True,
                                 normalize_embeddings=True, show_progress_bar=False)


class CrossEncoderScorer:
    """Single-logit relevance scorer (works for ms-marco MiniLM and bge-reranker)."""
    def __init__(self, name, max_length=384):
        self.tok = AutoTokenizer.from_pretrained(name)
        self.model = AutoModelForSequenceClassification.from_pretrained(
            name, torch_dtype=torch.float16 if DEVICE == "cuda" else torch.float32
        ).to(DEVICE).eval()
        self.max_length = max_length

    @torch.no_grad()
    def score(self, pairs, batch_size=64):
        """pairs: list of (query, passage). Returns np.array of relevance scores."""
        out = []
        for i in range(0, len(pairs), batch_size):
            batch = pairs[i:i + batch_size]
            enc = self.tok([q for q, _ in batch], [p for _, p in batch],
                           padding=True, truncation=True, max_length=self.max_length,
                           return_tensors="pt").to(DEVICE)
            logits = self.model(**enc).logits.float().view(-1)
            out.append(logits.cpu().numpy())
        return np.concatenate(out) if out else np.array([])


# ----------------------------- metrics -----------------------------
# `gold` is a dict {doc_id: relevance_grade>0}; trec_eval-style linear-gain nDCG.
def ndcg_at_k(ranked_ids, gold, k=10):
    dcg = sum(gold.get(did, 0) / math.log2(i + 2)
              for i, did in enumerate(ranked_ids[:k]))
    ideal_grades = sorted(gold.values(), reverse=True)[:k]
    idcg = sum(g / math.log2(i + 2) for i, g in enumerate(ideal_grades))
    return dcg / idcg if idcg > 0 else 0.0


def recall_at_k(ranked_ids, gold, k=10):
    rel = set(gold.keys())
    if not rel:
        return 0.0
    return len(set(ranked_ids[:k]) & rel) / len(rel)


# ----------------------------- reranking strategies -----------------------------
def _minmax(x):
    x = np.asarray(x, dtype=float)
    lo, hi = x.min(), x.max()
    return (x - lo) / (hi - lo) if hi > lo else np.zeros_like(x)


def cheap_only(cand_ids, cheap):
    order = np.argsort(-cheap)
    return [cand_ids[i] for i in order], 0


def strong_all(cand_ids, strong_fn):
    strong = strong_fn(list(range(len(cand_ids))))  # rescore all
    order = np.argsort(-strong)
    return [cand_ids[i] for i in order], len(cand_ids)


def fixed_topk(cand_ids, cheap, strong_fn, k):
    """Cheap order; rescore top-k (by cheap) with strong and re-sort those k on top."""
    cheap_order = list(np.argsort(-cheap))
    top = cheap_order[:k]
    rest = cheap_order[k:]
    strong_top = strong_fn(top)
    top_sorted = [top[i] for i in np.argsort(-strong_top)]
    final = top_sorted + rest
    return [cand_ids[i] for i in final], len(top)


def band_gate(cand_ids, cheap, strong_fn, band, top_m=50, min_prefix=2):
    """Adaptive baseline: a score-band cutoff on the CHEAP scores (a training-free
    ranked-list-truncation rule). Escalate every candidate whose min-max-normalised
    cheap score lies within `band` of the top (>= 1-band), capped at top_m; re-sort
    that prefix with the strong reranker, tail keeps cheap order. Like MGCR it is a
    per-query adaptive cheap-signal gate, but it thresholds the score level rather
    than the local margin."""
    order = list(np.argsort(-cheap))
    M = min(top_m, len(order))
    head, tail = order[:M], order[M:]
    norm = _minmax(cheap[head])
    j = max(min_prefix, int((norm >= (1.0 - band)).sum()))
    j = min(j, M)
    prefix, rest = head[:j], head[j:]
    if len(prefix) > 1:
        s = strong_fn(prefix)
        prefix = [prefix[i] for i in np.argsort(-s)]
        calls = len(prefix)
    else:
        calls = 0
    return [cand_ids[i] for i in list(prefix) + list(rest) + list(tail)], calls


def mgcr(cand_ids, cheap, strong_fn, delta, top_m=10, min_prefix=2):
    """Margin-gated cascade reranking (adaptive top-prefix).

    Starting from min_prefix, extend the prefix of the cheap ranking while the
    consecutive gap of the cheap scores (min-max normalised over the top_m
    candidates) is <= delta; cap at top_m. The prefix is re-sorted by the strong
    reranker and placed above the remaining candidates, which keep cheap order.
    Returns (ranked ids, number of strong calls).
    """
    order = list(np.argsort(-cheap))
    M = min(top_m, len(order))
    head, tail = order[:M], order[M:]
    norm = _minmax(cheap[head])              # descending, in [0,1]
    j = max(1, min(min_prefix, M))           # always escalate >= min_prefix
    while j < M and (norm[j - 1] - norm[j]) <= delta:
        j += 1                               # extend prefix while near-tied
    prefix, rest = head[:j], head[j:]
    if len(prefix) > 1:
        s = strong_fn(prefix)
        prefix = [prefix[i] for i in np.argsort(-s)]
        calls = len(prefix)
    else:
        calls = 0
    final = list(prefix) + list(rest) + list(tail)
    return [cand_ids[i] for i in final], calls


==> anc/code/requirements.txt <==
numpy==2.3.5
scipy==1.16.3
matplotlib==3.10.8
torch==2.9.1
transformers==5.9.0
sentence-transformers==5.2.0
rank-bm25==0.2.2


==> anc/code/run_pilot.py <==
"""Run the MGCR pilot (or full) experiment on SciFact.

Cost model (fair across methods): we precompute strong-reranker scores once and
measure seconds/pair for the strong model; each method's strong cost = (#pairs it
forwards) x sec_per_pair. Quality uses the exact rankings each method produces.

Usage:
  python run_pilot.py                 # pilot: 50 queries, depth 50
  python run_pilot.py --full          # all 188 dev queries
  python run_pilot.py --queries 50 --depth 50 --seed 42
"""
import argparse, json, os, time, random
import numpy as np
import torch

from data_utils import load_corpus, load_queries
import pipeline as P

RESULTS = os.path.join(os.path.dirname(__file__), "..", "results")
os.makedirs(RESULTS, exist_ok=True)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--queries", type=int, default=50)
    ap.add_argument("--depth", type=int, default=50, help="first-stage top-N")
    ap.add_argument("--seed", type=int, default=42)
    ap.add_argument("--full", action="store_true")
    ap.add_argument("--dataset", choices=["scifact", "nfcorpus", "fiqa"], default="scifact")
    ap.add_argument("--split", default=None, help="default: scifact=dev, nfcorpus=test")
    ap.add_argument("--first_stage", choices=["bm25", "dense"], default="bm25")
    ap.add_argument("--deltas", type=float, nargs="+",
                    default=[0.02, 0.05, 0.10, 0.20, 0.40])
    ap.add_argument("--ks", type=int, nargs="+", default=[5, 10, 20])
    args = ap.parse_args()

    random.seed(args.seed); np.random.seed(args.seed); torch.manual_seed(args.seed)
    tag = "full" if args.full else "pilot"
    N = args.depth
    split = args.split or ("dev" if args.dataset == "scifact" else "test")

    corpus = load_corpus(args.dataset)
    doc_ids = list(corpus.keys())
    doc_texts = [corpus[d] for d in doc_ids]
    queries = load_queries(args.dataset, split)
    if not args.full:
        random.Random(args.seed).shuffle(queries)
        queries = queries[:args.queries]
    print(f"[{tag}] {args.dataset}/{split} {len(queries)} queries | corpus {len(corpus)} | N={N}")

    # ---- first-stage retrieval ----
    t = time.time()
    if args.first_stage == "bm25":
        retr = P.BM25Retriever(doc_texts)
        topN_idx = np.stack([retr.topk_indices(q["text"], N) for q in queries])
    else:
        retr = P.DenseRetriever()
        emb_cache = os.path.join(RESULTS, f"corpus_emb_bge_small_{args.dataset}.npy")
        if os.path.exists(emb_cache):
            corpus_emb = np.load(emb_cache)
        else:
            corpus_emb = retr.encode_corpus(doc_texts); np.save(emb_cache, corpus_emb)
        q_emb = retr.encode_queries([q["text"] for q in queries])
        topN_idx = np.argsort(-(q_emb @ corpus_emb.T), axis=1)[:, :N]
    print(f"  first-stage ({args.first_stage}) in {time.time()-t:.1f}s")
    # first-stage recall ceiling (relevant docs present in pool)
    fs_rec = np.mean([
        len(set(doc_ids[j] for j in topN_idx[qi]) & set(queries[qi]["gold"].keys())) /
        max(len(queries[qi]["gold"]), 1) for qi in range(len(queries))])

    # ---- cross-encoders ----
    cheap = P.CrossEncoderScorer("cross-encoder/ms-marco-MiniLM-L-6-v2")
    strong = P.CrossEncoderScorer("BAAI/bge-reranker-v2-m3")

    # per-query candidate lists + cheap/strong scores (strong precomputed once)
    per_q = []
    cheap_time = strong_time = 0.0; strong_pairs = 0
    for qi, q in enumerate(queries):
        cand_ids = [doc_ids[j] for j in topN_idx[qi]]
        pairs = [(q["text"], corpus[d]) for d in cand_ids]
        t = time.time(); c = cheap.score(pairs); cheap_time += time.time() - t
        t = time.time(); s = strong.score(pairs); strong_time += time.time() - t
        strong_pairs += len(pairs)
        per_q.append({"q": q, "cand_ids": cand_ids, "cheap": c, "strong": s})
    sec_per_pair_strong = strong_time / max(strong_pairs, 1)
    sec_per_pair_cheap = cheap_time / max(strong_pairs, 1)

    # dump per-query scores so analysis.py can compute oracle/calibration/
    # significance without re-running the cross-encoders.
    import pickle
    dump = {"cand_ids": [it["cand_ids"] for it in per_q],
            "cheap": [it["cheap"] for it in per_q],
            "strong": [it["strong"] for it in per_q],
            "gold": [it["q"]["gold"] for it in per_q],
            "sec_per_pair_strong": sec_per_pair_strong,
            "sec_per_pair_cheap": sec_per_pair_cheap, "N": N}
    with open(os.path.join(RESULTS, f"perq_{args.dataset}_{args.first_stage}_N{N}.pkl"), "wb") as f:
        pickle.dump(dump, f)

    def boot_ci(vals, n_boot=2000, seed=0):
        rng = np.random.default_rng(seed)
        vals = np.asarray(vals)
        means = vals[rng.integers(0, len(vals), size=(n_boot, len(vals)))].mean(axis=1)
        return round(float(np.percentile(means, 2.5)), 4), round(float(np.percentile(means, 97.5)), 4)

    def eval_method(fn, keep_calls=False):
        nd, r5, r10, per_calls = [], [], [], []
        for item in per_q:
            cand_ids, c, s = item["cand_ids"], item["cheap"], item["strong"]
            strong_fn = lambda idxs, s=s: s[np.asarray(idxs, dtype=int)]
            ranked, used = fn(cand_ids, c, strong_fn)
            gold = item["q"]["gold"]
            nd.append(P.ndcg_at_k(ranked, gold, 10))
            r5.append(P.recall_at_k(ranked, gold, 5))
            r10.append(P.recall_at_k(ranked, gold, 10))
            per_calls.append(used)
        n = len(per_q); calls = sum(per_calls)
        lo, hi = boot_ci(nd)
        out = {
            "ndcg@10": round(float(np.mean(nd)), 4),
            "ndcg@10_ci95": [lo, hi],
            "recall@5": round(float(np.mean(r5)), 4),
            "recall@10": round(float(np.mean(r10)), 4),
            "strong_calls_per_q": round(calls / n, 2),
            "strong_calls_std": round(float(np.std(per_calls)), 2),
            "pct_pairs_to_strong": round(100 * calls / (n * N), 1),
            "strong_latency_s": round(calls * sec_per_pair_strong, 3),
        }
        if keep_calls:
            out["calls_per_q_hist"] = np.bincount(per_calls, minlength=N + 1).tolist()
        return out

    results = {}
    # first-stage only: keep retrieved order (no reranking, no strong calls)
    results[f"{args.first_stage}_only"] = eval_method(
        lambda ci, c, sf: (ci, 0))
    results["cheap_only"] = eval_method(lambda ci, c, sf: P.cheap_only(ci, c))
    results["strong_all"] = eval_method(lambda ci, c, sf: P.strong_all(ci, sf))
    for k in args.ks:
        results[f"fixed_topk_k{k}"] = eval_method(
            lambda ci, c, sf, k=k: P.fixed_topk(ci, c, sf, k))
    for d in args.deltas:
        results[f"mgcr_delta{d}"] = eval_method(
            lambda ci, c, sf, d=d: P.mgcr(ci, c, sf, d), keep_calls=True)
    # min_prefix ablation at a fixed delta (reuses cached scores -> ~free)
    for m0 in [1, 2, 3]:
        results[f"mgcr_m{m0}_delta0.1"] = eval_method(
            lambda ci, c, sf, m0=m0: P.mgcr(ci, c, sf, 0.1, min_prefix=m0))
    # cap-M sweep at delta=0.2 (reuses cached scores -> ~free): controls how deep
    # MGCR can rerank, trading cost for deep-recall recovery.
    for cap in [10, 20, 30, 50]:
        if cap <= N:
            results[f"mgcr_M{cap}_delta0.2"] = eval_method(
                lambda ci, c, sf, cap=cap: P.mgcr(ci, c, sf, 0.2, top_m=cap),
                keep_calls=True)

    meta = {
        "tag": tag, "n_queries": len(queries), "depth": N, "seed": args.seed,
        "dataset": args.dataset, "split": split,
        "first_stage": args.first_stage,
        "first_stage_recall_in_pool": round(float(fs_rec), 4),
        "sec_per_pair_strong": round(sec_per_pair_strong, 5),
        "sec_per_pair_cheap": round(sec_per_pair_cheap, 6),
        "models": {"first_stage_bm25": "rank_bm25.BM25Okapi",
                   "dense": "BAAI/bge-small-en-v1.5",
                   "cheap": "cross-encoder/ms-marco-MiniLM-L-6-v2",
                   "strong": "BAAI/bge-reranker-v2-m3"},
        "device": P.DEVICE,
    }
    out = {"meta": meta, "results": results}
    path = os.path.join(RESULTS, f"{tag}_{args.dataset}_{args.first_stage}_N{N}_results.json")
    with open(path, "w") as f:
        json.dump(out, f, indent=2)
    # compact stdout summary
    for k, v in results.items():
        print(f"  {k:18s} nDCG@10={v['ndcg@10']:.4f} calls/q={v['strong_calls_per_q']:.2f} "
              f"(sd {v['strong_calls_std']:.2f})")
    print(f"saved -> {path}")


if __name__ == "__main__":
    main()


==> anc/results/full_fiqa_bm25_N50_results.json <==
{
  "meta": {
    "tag": "full",
    "n_queries": 648,
    "depth": 50,
    "seed": 42,
    "dataset": "fiqa",
    "split": "test",
    "first_stage": "bm25",
    "first_stage_recall_in_pool": 0.4051,
    "sec_per_pair_strong": 0.00709,
    "sec_per_pair_cheap": 0.001006,
    "models": {
      "first_stage_bm25": "rank_bm25.BM25Okapi",
      "dense": "BAAI/bge-small-en-v1.5",
      "cheap": "cross-encoder/ms-marco-MiniLM-L-6-v2",
      "strong": "BAAI/bge-reranker-v2-m3"
    },
    "device": "cuda"
  },
  "results": {
    "bm25_only": {
      "ndcg@10": 0.2175,
      "ndcg@10_ci95": [
        0.1947,
        0.2405
      ],
      "recall@5": 0.215,
      "recall@10": 0.2784,
      "strong_calls_per_q": 0.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 0.0,
      "strong_latency_s": 0.0
    },
    "cheap_only": {
      "ndcg@10": 0.3038,
      "ndcg@10_ci95": [
        0.2766,
        0.3312
      ],
      "recall@5": 0.3075,
      "recall@10": 0.3475,
      "strong_calls_per_q": 0.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 0.0,
      "strong_latency_s": 0.0
    },
    "strong_all": {
      "ndcg@10": 0.3376,
      "ndcg@10_ci95": [
        0.3104,
        0.3661
      ],
      "recall@5": 0.3264,
      "recall@10": 0.3687,
      "strong_calls_per_q": 50.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 100.0,
      "strong_latency_s": 229.655
    },
    "fixed_topk_k1": {
      "ndcg@10": 0.3038,
      "ndcg@10_ci95": [
        0.2766,
        0.3312
      ],
      "recall@5": 0.3075,
      "recall@10": 0.3475,
      "strong_calls_per_q": 1.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 2.0,
      "strong_latency_s": 4.593
    },
    "fixed_topk_k2": {
      "ndcg@10": 0.3128,
      "ndcg@10_ci95": [
        0.286,
        0.3413
      ],
      "recall@5": 0.3075,
      "recall@10": 0.3475,
      "strong_calls_per_q": 2.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 4.0,
      "strong_latency_s": 9.186
    },
    "fixed_topk_k3": {
      "ndcg@10": 0.3171,
      "ndcg@10_ci95": [
        0.2897,
        0.3458
      ],
      "recall@5": 0.3075,
      "recall@10": 0.3475,
      "strong_calls_per_q": 3.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 6.0,
      "strong_latency_s": 13.779
    },
    "fixed_topk_k5": {
      "ndcg@10": 0.3234,
      "ndcg@10_ci95": [
        0.2964,
        0.3528
      ],
      "recall@5": 0.3075,
      "recall@10": 0.3475,
      "strong_calls_per_q": 5.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 10.0,
      "strong_latency_s": 22.965
    },
    "fixed_topk_k10": {
      "ndcg@10": 0.3283,
      "ndcg@10_ci95": [
        0.3009,
        0.3572
      ],
      "recall@5": 0.3219,
      "recall@10": 0.3475,
      "strong_calls_per_q": 10.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 20.0,
      "strong_latency_s": 45.931
    },
    "mgcr_delta0.0": {
      "ndcg@10": 0.3128,
      "ndcg@10_ci95": [
        0.286,
        0.3413
      ],
      "recall@5": 0.3075,
      "recall@10": 0.3475,
      "strong_calls_per_q": 2.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 4.0,
      "strong_latency_s": 9.186,
      "calls_per_q_hist": [
        0,
        0,
        648,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.1": {
      "ndcg@10": 0.3167,
      "ndcg@10_ci95": [
        0.2895,
        0.3453
      ],
      "recall@5": 0.3062,
      "recall@10": 0.3475,
      "strong_calls_per_q": 3.08,
      "strong_calls_std": 1.98,
      "pct_pairs_to_strong": 6.2,
      "strong_latency_s": 14.141,
      "calls_per_q_hist": [
        0,
        0,
        388,
        126,
        41,
        30,
        14,
        10,
        7,
        3,
        29,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.2": {
      "ndcg@10": 0.3195,
      "ndcg@10_ci95": [
        0.2921,
        0.3485
      ],
      "recall@5": 0.3082,
      "recall@10": 0.3475,
      "strong_calls_per_q": 5.44,
      "strong_calls_std": 3.39,
      "pct_pairs_to_strong": 10.9,
      "strong_latency_s": 25.0,
      "calls_per_q_hist": [
        0,
        0,
        197,
        102,
        51,
        36,
        21,
        22,
        9,
        9,
        201,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.3": {
      "ndcg@10": 0.3238,
      "ndcg@10_ci95": [
        0.2966,
        0.3526
      ],
      "recall@5": 0.3201,
      "recall@10": 0.3475,
      "strong_calls_per_q": 7.81,
      "strong_calls_std": 3.29,
      "pct_pairs_to_strong": 15.6,
      "strong_latency_s": 35.859,
      "calls_per_q_hist": [
        0,
        0,
        95,
        52,
        24,
        14,
        10,
        11,
        1,
        8,
        433,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.5": {
      "ndcg@10": 0.3277,
      "ndcg@10_ci95": [
        0.3004,
        0.3566
      ],
      "recall@5": 0.3223,
      "recall@10": 0.3475,
      "strong_calls_per_q": 9.6,
      "strong_calls_std": 1.66,
      "pct_pairs_to_strong": 19.2,
      "strong_latency_s": 44.102,
      "calls_per_q_hist": [
        0,
        0,
        17,
        11,
        5,
        3,
        0,
        0,
        0,
        0,
        612,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_m1_delta0.1": {
      "ndcg@10": 0.3089,
      "ndcg@10_ci95": [
        0.2815,
        0.3373
      ],
      "recall@5": 0.3075,
      "recall@10": 0.3475,
      "strong_calls_per_q": 0.51,
      "strong_calls_std": 1.06,
      "pct_pairs_to_strong": 1.0,
      "strong_latency_s": 2.353
    },
    "mgcr_m2_delta0.1": {
      "ndcg@10": 0.3167,
      "ndcg@10_ci95": [
        0.2895,
        0.3453
      ],
      "recall@5": 0.3062,
      "recall@10": 0.3475,
      "strong_calls_per_q": 3.08,
      "strong_calls_std": 1.98,
      "pct_pairs_to_strong": 6.2,
      "strong_latency_s": 14.141
    },
    "mgcr_m3_delta0.1": {
      "ndcg@10": 0.3207,
      "ndcg@10_ci95": [
        0.2934,
        0.3495
      ],
      "recall@5": 0.3063,
      "recall@10": 0.3475,
      "strong_calls_per_q": 4.67,
      "strong_calls_std": 2.33,
      "pct_pairs_to_strong": 9.3,
      "strong_latency_s": 21.442
    },
    "mgcr_M10_delta0.2": {
      "ndcg@10": 0.3195,
      "ndcg@10_ci95": [
        0.2921,
        0.3485
      ],
      "recall@5": 0.3082,
      "recall@10": 0.3475,
      "strong_calls_per_q": 5.44,
      "strong_calls_std": 3.39,
      "pct_pairs_to_strong": 10.9,
      "strong_latency_s": 25.0,
      "calls_per_q_hist": [
        0,
        0,
        197,
        102,
        51,
        36,
        21,
        22,
        9,
        9,
        201,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_M20_delta0.2": {
      "ndcg@10": 0.3301,
      "ndcg@10_ci95": [
        0.3035,
        0.3588
      ],
      "recall@5": 0.318,
      "recall@10": 0.3638,
      "strong_calls_per_q": 13.83,
      "strong_calls_std": 8.02,
      "pct_pairs_to_strong": 27.7,
      "strong_latency_s": 63.531,
      "calls_per_q_hist": [
        0,
        0,
        105,
        51,
        30,
        18,
        11,
        11,
        2,
        7,
        0,
        2,
        4,
        3,
        2,
        1,
        0,
        1,
        0,
        1,
        399,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_M30_delta0.2": {
      "ndcg@10": 0.3332,
      "ndcg@10_ci95": [
        0.3061,
        0.3612
      ],
      "recall@5": 0.3247,
      "recall@10": 0.3662,
      "strong_calls_per_q": 24.07,
      "strong_calls_std": 11.13,
      "pct_pairs_to_strong": 48.1,
      "strong_latency_s": 110.574,
      "calls_per_q_hist": [
        0,
        0,
        71,
        31,
        18,
        10,
        4,
        2,
        1,
        3,
        0,
        0,
        2,
        2,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        504,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_M50_delta0.2": {
      "ndcg@10": 0.3367,
      "ndcg@10_ci95": [
        0.3098,
        0.3652
      ],
      "recall@5": 0.3267,
      "recall@10": 0.3686,
      "strong_calls_per_q": 45.87,
      "strong_calls_std": 13.28,
      "pct_pairs_to_strong": 91.7,
      "strong_latency_s": 210.701,
      "calls_per_q_hist": [
        0,
        0,
        29,
        15,
        10,
        2,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        1,
        15,
        574
      ]
    }
  }
}

==> anc/results/full_fiqa_dense_N50_results.json <==
{
  "meta": {
    "tag": "full",
    "n_queries": 648,
    "depth": 50,
    "seed": 42,
    "dataset": "fiqa",
    "split": "test",
    "first_stage": "dense",
    "first_stage_recall_in_pool": 0.632,
    "sec_per_pair_strong": 0.0071,
    "sec_per_pair_cheap": 0.000998,
    "models": {
      "first_stage_bm25": "rank_bm25.BM25Okapi",
      "dense": "BAAI/bge-small-en-v1.5",
      "cheap": "cross-encoder/ms-marco-MiniLM-L-6-v2",
      "strong": "BAAI/bge-reranker-v2-m3"
    },
    "device": "cuda"
  },
  "results": {
    "dense_only": {
      "ndcg@10": 0.4025,
      "ndcg@10_ci95": [
        0.3741,
        0.4311
      ],
      "recall@5": 0.3954,
      "recall@10": 0.4611,
      "strong_calls_per_q": 0.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 0.0,
      "strong_latency_s": 0.0
    },
    "cheap_only": {
      "ndcg@10": 0.3829,
      "ndcg@10_ci95": [
        0.3546,
        0.4119
      ],
      "recall@5": 0.3806,
      "recall@10": 0.4614,
      "strong_calls_per_q": 0.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 0.0,
      "strong_latency_s": 0.0
    },
    "strong_all": {
      "ndcg@10": 0.4336,
      "ndcg@10_ci95": [
        0.4055,
        0.4612
      ],
      "recall@5": 0.4254,
      "recall@10": 0.5012,
      "strong_calls_per_q": 50.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 100.0,
      "strong_latency_s": 229.911
    },
    "fixed_topk_k1": {
      "ndcg@10": 0.3829,
      "ndcg@10_ci95": [
        0.3546,
        0.4119
      ],
      "recall@5": 0.3806,
      "recall@10": 0.4614,
      "strong_calls_per_q": 1.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 2.0,
      "strong_latency_s": 4.598
    },
    "fixed_topk_k2": {
      "ndcg@10": 0.3918,
      "ndcg@10_ci95": [
        0.3638,
        0.4198
      ],
      "recall@5": 0.3806,
      "recall@10": 0.4614,
      "strong_calls_per_q": 2.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 4.0,
      "strong_latency_s": 9.196
    },
    "fixed_topk_k3": {
      "ndcg@10": 0.3982,
      "ndcg@10_ci95": [
        0.3697,
        0.4266
      ],
      "recall@5": 0.3806,
      "recall@10": 0.4614,
      "strong_calls_per_q": 3.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 6.0,
      "strong_latency_s": 13.795
    },
    "fixed_topk_k5": {
      "ndcg@10": 0.4052,
      "ndcg@10_ci95": [
        0.3769,
        0.4346
      ],
      "recall@5": 0.3806,
      "recall@10": 0.4614,
      "strong_calls_per_q": 5.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 10.0,
      "strong_latency_s": 22.991
    },
    "fixed_topk_k10": {
      "ndcg@10": 0.4128,
      "ndcg@10_ci95": [
        0.3848,
        0.4424
      ],
      "recall@5": 0.4064,
      "recall@10": 0.4614,
      "strong_calls_per_q": 10.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 20.0,
      "strong_latency_s": 45.982
    },
    "mgcr_delta0.0": {
      "ndcg@10": 0.3918,
      "ndcg@10_ci95": [
        0.3638,
        0.4198
      ],
      "recall@5": 0.3806,
      "recall@10": 0.4614,
      "strong_calls_per_q": 2.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 4.0,
      "strong_latency_s": 9.196,
      "calls_per_q_hist": [
        0,
        0,
        648,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.1": {
      "ndcg@10": 0.3983,
      "ndcg@10_ci95": [
        0.3698,
        0.4268
      ],
      "recall@5": 0.3792,
      "recall@10": 0.4614,
      "strong_calls_per_q": 2.96,
      "strong_calls_std": 1.73,
      "pct_pairs_to_strong": 5.9,
      "strong_latency_s": 13.624,
      "calls_per_q_hist": [
        0,
        0,
        385,
        130,
        58,
        23,
        15,
        9,
        8,
        4,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.2": {
      "ndcg@10": 0.4087,
      "ndcg@10_ci95": [
        0.3805,
        0.4375
      ],
      "recall@5": 0.3933,
      "recall@10": 0.4614,
      "strong_calls_per_q": 5.3,
      "strong_calls_std": 3.37,
      "pct_pairs_to_strong": 10.6,
      "strong_latency_s": 24.368,
      "calls_per_q_hist": [
        0,
        0,
        205,
        96,
        75,
        27,
        17,
        18,
        10,
        7,
        193,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.3": {
      "ndcg@10": 0.4117,
      "ndcg@10_ci95": [
        0.3834,
        0.4404
      ],
      "recall@5": 0.4041,
      "recall@10": 0.4614,
      "strong_calls_per_q": 7.76,
      "strong_calls_std": 3.34,
      "pct_pairs_to_strong": 15.5,
      "strong_latency_s": 35.693,
      "calls_per_q_hist": [
        0,
        0,
        112,
        28,
        40,
        12,
        7,
        5,
        6,
        3,
        435,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.5": {
      "ndcg@10": 0.4127,
      "ndcg@10_ci95": [
        0.3846,
        0.4421
      ],
      "recall@5": 0.407,
      "recall@10": 0.4614,
      "strong_calls_per_q": 9.68,
      "strong_calls_std": 1.52,
      "pct_pairs_to_strong": 19.4,
      "strong_latency_s": 44.506,
      "calls_per_q_hist": [
        0,
        0,
        19,
        3,
        5,
        1,
        0,
        0,
        0,
        0,
        620,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_m1_delta0.1": {
      "ndcg@10": 0.3908,
      "ndcg@10_ci95": [
        0.3623,
        0.4207
      ],
      "recall@5": 0.3814,
      "recall@10": 0.4614,
      "strong_calls_per_q": 0.55,
      "strong_calls_std": 1.09,
      "pct_pairs_to_strong": 1.1,
      "strong_latency_s": 2.526
    },
    "mgcr_m2_delta0.1": {
      "ndcg@10": 0.3983,
      "ndcg@10_ci95": [
        0.3698,
        0.4268
      ],
      "recall@5": 0.3792,
      "recall@10": 0.4614,
      "strong_calls_per_q": 2.96,
      "strong_calls_std": 1.73,
      "pct_pairs_to_strong": 5.9,
      "strong_latency_s": 13.624
    },
    "mgcr_m3_delta0.1": {
      "ndcg@10": 0.4026,
      "ndcg@10_ci95": [
        0.3748,
        0.4318
      ],
      "recall@5": 0.3831,
      "recall@10": 0.4614,
      "strong_calls_per_q": 4.61,
      "strong_calls_std": 2.2,
      "pct_pairs_to_strong": 9.2,
      "strong_latency_s": 21.203
    },
    "mgcr_M10_delta0.2": {
      "ndcg@10": 0.4087,
      "ndcg@10_ci95": [
        0.3805,
        0.4375
      ],
      "recall@5": 0.3933,
      "recall@10": 0.4614,
      "strong_calls_per_q": 5.3,
      "strong_calls_std": 3.37,
      "pct_pairs_to_strong": 10.6,
      "strong_latency_s": 24.368,
      "calls_per_q_hist": [
        0,
        0,
        205,
        96,
        75,
        27,
        17,
        18,
        10,
        7,
        193,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_M20_delta0.2": {
      "ndcg@10": 0.4206,
      "ndcg@10_ci95": [
        0.3926,
        0.4485
      ],
      "recall@5": 0.4135,
      "recall@10": 0.4813,
      "strong_calls_per_q": 13.72,
      "strong_calls_std": 8.15,
      "pct_pairs_to_strong": 27.4,
      "strong_latency_s": 63.069,
      "calls_per_q_hist": [
        0,
        0,
        123,
        42,
        39,
        13,
        7,
        3,
        6,
        3,
        1,
        2,
        2,
        2,
        2,
        0,
        1,
        2,
        1,
        1,
        398,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_M30_delta0.2": {
      "ndcg@10": 0.4255,
      "ndcg@10_ci95": [
        0.3973,
        0.4532
      ],
      "recall@5": 0.416,
      "recall@10": 0.4886,
      "strong_calls_per_q": 24.21,
      "strong_calls_std": 11.08,
      "pct_pairs_to_strong": 48.4,
      "strong_latency_s": 111.301,
      "calls_per_q_hist": [
        0,
        0,
        77,
        23,
        27,
        5,
        1,
        1,
        1,
        0,
        0,
        0,
        1,
        0,
        2,
        0,
        0,
        1,
        0,
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        507,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_M50_delta0.2": {
      "ndcg@10": 0.4327,
      "ndcg@10_ci95": [
        0.4048,
        0.46
      ],
      "recall@5": 0.4226,
      "recall@10": 0.5005,
      "strong_calls_per_q": 46.41,
      "strong_calls_std": 12.38,
      "pct_pairs_to_strong": 92.8,
      "strong_latency_s": 213.413,
      "calls_per_q_hist": [
        0,
        0,
        30,
        10,
        5,
        1,
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        2,
        2,
        4,
        16,
        574
      ]
    }
  }
}

==> anc/results/full_nfcorpus_bm25_N50_results.json <==
{
  "meta": {
    "tag": "full",
    "n_queries": 323,
    "depth": 50,
    "seed": 42,
    "dataset": "nfcorpus",
    "split": "test",
    "first_stage": "bm25",
    "first_stage_recall_in_pool": 0.2118,
    "sec_per_pair_strong": 0.00715,
    "sec_per_pair_cheap": 0.001032,
    "models": {
      "first_stage_bm25": "rank_bm25.BM25Okapi",
      "dense": "BAAI/bge-small-en-v1.5",
      "cheap": "cross-encoder/ms-marco-MiniLM-L-6-v2",
      "strong": "BAAI/bge-reranker-v2-m3"
    },
    "device": "cuda"
  },
  "results": {
    "bm25_only": {
      "ndcg@10": 0.3062,
      "ndcg@10_ci95": [
        0.2715,
        0.3426
      ],
      "recall@5": 0.115,
      "recall@10": 0.1522,
      "strong_calls_per_q": 0.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 0.0,
      "strong_latency_s": 0.0
    },
    "cheap_only": {
      "ndcg@10": 0.3385,
      "ndcg@10_ci95": [
        0.3024,
        0.3757
      ],
      "recall@5": 0.1311,
      "recall@10": 0.1547,
      "strong_calls_per_q": 0.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 0.0,
      "strong_latency_s": 0.0
    },
    "strong_all": {
      "ndcg@10": 0.3364,
      "ndcg@10_ci95": [
        0.3003,
        0.3714
      ],
      "recall@5": 0.1331,
      "recall@10": 0.1577,
      "strong_calls_per_q": 50.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 100.0,
      "strong_latency_s": 115.447
    },
    "fixed_topk_k1": {
      "ndcg@10": 0.3385,
      "ndcg@10_ci95": [
        0.3024,
        0.3757
      ],
      "recall@5": 0.1311,
      "recall@10": 0.1547,
      "strong_calls_per_q": 1.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 2.0,
      "strong_latency_s": 2.309
    },
    "fixed_topk_k2": {
      "ndcg@10": 0.3365,
      "ndcg@10_ci95": [
        0.3006,
        0.3728
      ],
      "recall@5": 0.1311,
      "recall@10": 0.1547,
      "strong_calls_per_q": 2.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 4.0,
      "strong_latency_s": 4.618
    },
    "fixed_topk_k3": {
      "ndcg@10": 0.3384,
      "ndcg@10_ci95": [
        0.3024,
        0.3751
      ],
      "recall@5": 0.1311,
      "recall@10": 0.1547,
      "strong_calls_per_q": 3.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 6.0,
      "strong_latency_s": 6.927
    },
    "fixed_topk_k5": {
      "ndcg@10": 0.3359,
      "ndcg@10_ci95": [
        0.3001,
        0.3727
      ],
      "recall@5": 0.1311,
      "recall@10": 0.1547,
      "strong_calls_per_q": 5.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 10.0,
      "strong_latency_s": 11.545
    },
    "fixed_topk_k10": {
      "ndcg@10": 0.3364,
      "ndcg@10_ci95": [
        0.3002,
        0.3729
      ],
      "recall@5": 0.1301,
      "recall@10": 0.1547,
      "strong_calls_per_q": 10.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 20.0,
      "strong_latency_s": 23.089
    },
    "mgcr_delta0.0": {
      "ndcg@10": 0.3365,
      "ndcg@10_ci95": [
        0.3006,
        0.3728
      ],
      "recall@5": 0.1311,
      "recall@10": 0.1547,
      "strong_calls_per_q": 2.02,
      "strong_calls_std": 0.15,
      "pct_pairs_to_strong": 4.0,
      "strong_latency_s": 4.668,
      "calls_per_q_hist": [
        0,
        0,
        316,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.1": {
      "ndcg@10": 0.3361,
      "ndcg@10_ci95": [
        0.3003,
        0.3728
      ],
      "recall@5": 0.1317,
      "recall@10": 0.1547,
      "strong_calls_per_q": 3.19,
      "strong_calls_std": 2.13,
      "pct_pairs_to_strong": 6.4,
      "strong_latency_s": 7.37,
      "calls_per_q_hist": [
        0,
        0,
        184,
        66,
        27,
        14,
        5,
        2,
        3,
        1,
        21,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.2": {
      "ndcg@10": 0.3338,
      "ndcg@10_ci95": [
        0.2982,
        0.3698
      ],
      "recall@5": 0.1324,
      "recall@10": 0.1547,
      "strong_calls_per_q": 4.74,
      "strong_calls_std": 3.14,
      "pct_pairs_to_strong": 9.5,
      "strong_latency_s": 10.937,
      "calls_per_q_hist": [
        0,
        0,
        117,
        60,
        27,
        16,
        14,
        8,
        8,
        6,
        67,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.3": {
      "ndcg@10": 0.3337,
      "ndcg@10_ci95": [
        0.2982,
        0.3703
      ],
      "recall@5": 0.1294,
      "recall@10": 0.1547,
      "strong_calls_per_q": 6.68,
      "strong_calls_std": 3.58,
      "pct_pairs_to_strong": 13.4,
      "strong_latency_s": 15.426,
      "calls_per_q_hist": [
        0,
        0,
        78,
        36,
        12,
        13,
        9,
        3,
        4,
        6,
        162,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.5": {
      "ndcg@10": 0.3357,
      "ndcg@10_ci95": [
        0.2997,
        0.3722
      ],
      "recall@5": 0.1302,
      "recall@10": 0.1547,
      "strong_calls_per_q": 8.83,
      "strong_calls_std": 2.7,
      "pct_pairs_to_strong": 17.7,
      "strong_latency_s": 20.38,
      "calls_per_q_hist": [
        0,
        0,
        32,
        11,
        2,
        3,
        4,
        0,
        1,
        1,
        269,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_m1_delta0.1": {
      "ndcg@10": 0.3385,
      "ndcg@10_ci95": [
        0.3028,
        0.3751
      ],
      "recall@5": 0.1312,
      "recall@10": 0.1547,
      "strong_calls_per_q": 0.77,
      "strong_calls_std": 1.35,
      "pct_pairs_to_strong": 1.5,
      "strong_latency_s": 1.787
    },
    "mgcr_m2_delta0.1": {
      "ndcg@10": 0.3361,
      "ndcg@10_ci95": [
        0.3003,
        0.3728
      ],
      "recall@5": 0.1317,
      "recall@10": 0.1547,
      "strong_calls_per_q": 3.19,
      "strong_calls_std": 2.13,
      "pct_pairs_to_strong": 6.4,
      "strong_latency_s": 7.37
    },
    "mgcr_m3_delta0.1": {
      "ndcg@10": 0.3362,
      "ndcg@10_ci95": [
        0.3009,
        0.373
      ],
      "recall@5": 0.1315,
      "recall@10": 0.1547,
      "strong_calls_per_q": 5.2,
      "strong_calls_std": 2.71,
      "pct_pairs_to_strong": 10.4,
      "strong_latency_s": 12.009
    }
  }
}

==> anc/results/full_nfcorpus_dense_N50_results.json <==
{
  "meta": {
    "tag": "full",
    "n_queries": 323,
    "depth": 50,
    "seed": 42,
    "dataset": "nfcorpus",
    "split": "test",
    "first_stage": "dense",
    "first_stage_recall_in_pool": 0.2531,
    "sec_per_pair_strong": 0.00713,
    "sec_per_pair_cheap": 0.001009,
    "models": {
      "first_stage_bm25": "rank_bm25.BM25Okapi",
      "dense": "BAAI/bge-small-en-v1.5",
      "cheap": "cross-encoder/ms-marco-MiniLM-L-6-v2",
      "strong": "BAAI/bge-reranker-v2-m3"
    },
    "device": "cuda"
  },
  "results": {
    "dense_only": {
      "ndcg@10": 0.3435,
      "ndcg@10_ci95": [
        0.3065,
        0.3784
      ],
      "recall@5": 0.1268,
      "recall@10": 0.1618,
      "strong_calls_per_q": 0.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 0.0,
      "strong_latency_s": 0.0
    },
    "cheap_only": {
      "ndcg@10": 0.3511,
      "ndcg@10_ci95": [
        0.3136,
        0.3869
      ],
      "recall@5": 0.1338,
      "recall@10": 0.164,
      "strong_calls_per_q": 0.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 0.0,
      "strong_latency_s": 0.0
    },
    "strong_all": {
      "ndcg@10": 0.3502,
      "ndcg@10_ci95": [
        0.3132,
        0.386
      ],
      "recall@5": 0.1309,
      "recall@10": 0.1635,
      "strong_calls_per_q": 50.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 100.0,
      "strong_latency_s": 115.183
    },
    "fixed_topk_k1": {
      "ndcg@10": 0.3511,
      "ndcg@10_ci95": [
        0.3136,
        0.3869
      ],
      "recall@5": 0.1338,
      "recall@10": 0.164,
      "strong_calls_per_q": 1.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 2.0,
      "strong_latency_s": 2.304
    },
    "fixed_topk_k2": {
      "ndcg@10": 0.3478,
      "ndcg@10_ci95": [
        0.3101,
        0.3837
      ],
      "recall@5": 0.1338,
      "recall@10": 0.164,
      "strong_calls_per_q": 2.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 4.0,
      "strong_latency_s": 4.607
    },
    "fixed_topk_k3": {
      "ndcg@10": 0.3492,
      "ndcg@10_ci95": [
        0.3117,
        0.3848
      ],
      "recall@5": 0.1338,
      "recall@10": 0.164,
      "strong_calls_per_q": 3.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 6.0,
      "strong_latency_s": 6.911
    },
    "fixed_topk_k5": {
      "ndcg@10": 0.3493,
      "ndcg@10_ci95": [
        0.3117,
        0.3847
      ],
      "recall@5": 0.1338,
      "recall@10": 0.164,
      "strong_calls_per_q": 5.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 10.0,
      "strong_latency_s": 11.518
    },
    "fixed_topk_k10": {
      "ndcg@10": 0.3532,
      "ndcg@10_ci95": [
        0.3165,
        0.3893
      ],
      "recall@5": 0.1335,
      "recall@10": 0.164,
      "strong_calls_per_q": 10.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 20.0,
      "strong_latency_s": 23.037
    },
    "mgcr_delta0.0": {
      "ndcg@10": 0.3478,
      "ndcg@10_ci95": [
        0.3101,
        0.3837
      ],
      "recall@5": 0.1338,
      "recall@10": 0.164,
      "strong_calls_per_q": 2.02,
      "strong_calls_std": 0.14,
      "pct_pairs_to_strong": 4.0,
      "strong_latency_s": 4.65,
      "calls_per_q_hist": [
        0,
        0,
        317,
        6,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.1": {
      "ndcg@10": 0.3487,
      "ndcg@10_ci95": [
        0.3121,
        0.3843
      ],
      "recall@5": 0.1355,
      "recall@10": 0.164,
      "strong_calls_per_q": 3.25,
      "strong_calls_std": 2.22,
      "pct_pairs_to_strong": 6.5,
      "strong_latency_s": 7.496,
      "calls_per_q_hist": [
        0,
        0,
        183,
        59,
        36,
        11,
        6,
        1,
        1,
        2,
        24,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.2": {
      "ndcg@10": 0.349,
      "ndcg@10_ci95": [
        0.312,
        0.3849
      ],
      "recall@5": 0.1353,
      "recall@10": 0.164,
      "strong_calls_per_q": 4.91,
      "strong_calls_std": 3.26,
      "pct_pairs_to_strong": 9.8,
      "strong_latency_s": 11.312,
      "calls_per_q_hist": [
        0,
        0,
        118,
        51,
        27,
        21,
        11,
        8,
        3,
        2,
        82,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.3": {
      "ndcg@10": 0.3511,
      "ndcg@10_ci95": [
        0.3141,
        0.3864
      ],
      "recall@5": 0.1321,
      "recall@10": 0.164,
      "strong_calls_per_q": 6.69,
      "strong_calls_std": 3.63,
      "pct_pairs_to_strong": 13.4,
      "strong_latency_s": 15.412,
      "calls_per_q_hist": [
        0,
        0,
        85,
        28,
        15,
        11,
        9,
        3,
        1,
        1,
        170,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.5": {
      "ndcg@10": 0.3527,
      "ndcg@10_ci95": [
        0.3159,
        0.3885
      ],
      "recall@5": 0.1335,
      "recall@10": 0.164,
      "strong_calls_per_q": 8.81,
      "strong_calls_std": 2.71,
      "pct_pairs_to_strong": 17.6,
      "strong_latency_s": 20.305,
      "calls_per_q_hist": [
        0,
        0,
        32,
        11,
        3,
        2,
        5,
        0,
        1,
        0,
        269,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_m1_delta0.1": {
      "ndcg@10": 0.3514,
      "ndcg@10_ci95": [
        0.3142,
        0.3875
      ],
      "recall@5": 0.1338,
      "recall@10": 0.164,
      "strong_calls_per_q": 0.72,
      "strong_calls_std": 1.27,
      "pct_pairs_to_strong": 1.4,
      "strong_latency_s": 1.669
    },
    "mgcr_m2_delta0.1": {
      "ndcg@10": 0.3487,
      "ndcg@10_ci95": [
        0.3121,
        0.3843
      ],
      "recall@5": 0.1355,
      "recall@10": 0.164,
      "strong_calls_per_q": 3.25,
      "strong_calls_std": 2.22,
      "pct_pairs_to_strong": 6.5,
      "strong_latency_s": 7.496
    },
    "mgcr_m3_delta0.1": {
      "ndcg@10": 0.3506,
      "ndcg@10_ci95": [
        0.3142,
        0.3863
      ],
      "recall@5": 0.1354,
      "recall@10": 0.164,
      "strong_calls_per_q": 5.22,
      "strong_calls_std": 2.73,
      "pct_pairs_to_strong": 10.4,
      "strong_latency_s": 12.018
    }
  }
}

==> anc/results/full_scifact_bm25_N100_results.json <==
{
  "meta": {
    "tag": "full",
    "n_queries": 188,
    "depth": 100,
    "seed": 42,
    "dataset": "scifact",
    "split": "dev",
    "first_stage": "bm25",
    "first_stage_recall_in_pool": 0.9492,
    "sec_per_pair_strong": 0.00717,
    "sec_per_pair_cheap": 0.001028,
    "models": {
      "first_stage_bm25": "rank_bm25.BM25Okapi",
      "dense": "BAAI/bge-small-en-v1.5",
      "cheap": "cross-encoder/ms-marco-MiniLM-L-6-v2",
      "strong": "BAAI/bge-reranker-v2-m3"
    },
    "device": "cuda"
  },
  "results": {
    "bm25_only": {
      "ndcg@10": 0.8121,
      "ndcg@10_ci95": [
        0.7684,
        0.8558
      ],
      "recall@5": 0.8794,
      "recall@10": 0.9211,
      "strong_calls_per_q": 0.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 0.0,
      "strong_latency_s": 0.0
    },
    "cheap_only": {
      "ndcg@10": 0.8494,
      "ndcg@10_ci95": [
        0.808,
        0.8885
      ],
      "recall@5": 0.9118,
      "recall@10": 0.9251,
      "strong_calls_per_q": 0.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 0.0,
      "strong_latency_s": 0.0
    },
    "strong_all": {
      "ndcg@10": 0.8681,
      "ndcg@10_ci95": [
        0.8259,
        0.9067
      ],
      "recall@5": 0.9053,
      "recall@10": 0.9332,
      "strong_calls_per_q": 100.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 100.0,
      "strong_latency_s": 134.801
    },
    "fixed_topk_k1": {
      "ndcg@10": 0.8494,
      "ndcg@10_ci95": [
        0.808,
        0.8885
      ],
      "recall@5": 0.9118,
      "recall@10": 0.9251,
      "strong_calls_per_q": 1.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 1.0,
      "strong_latency_s": 1.348
    },
    "fixed_topk_k2": {
      "ndcg@10": 0.8624,
      "ndcg@10_ci95": [
        0.8204,
        0.901
      ],
      "recall@5": 0.9118,
      "recall@10": 0.9251,
      "strong_calls_per_q": 2.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 2.0,
      "strong_latency_s": 2.696
    },
    "fixed_topk_k3": {
      "ndcg@10": 0.8683,
      "ndcg@10_ci95": [
        0.8274,
        0.9075
      ],
      "recall@5": 0.9118,
      "recall@10": 0.9251,
      "strong_calls_per_q": 3.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 3.0,
      "strong_latency_s": 4.044
    },
    "fixed_topk_k5": {
      "ndcg@10": 0.8669,
      "ndcg@10_ci95": [
        0.8266,
        0.9052
      ],
      "recall@5": 0.9118,
      "recall@10": 0.9251,
      "strong_calls_per_q": 5.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 5.0,
      "strong_latency_s": 6.74
    },
    "fixed_topk_k10": {
      "ndcg@10": 0.8655,
      "ndcg@10_ci95": [
        0.8236,
        0.9051
      ],
      "recall@5": 0.9078,
      "recall@10": 0.9251,
      "strong_calls_per_q": 10.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 10.0,
      "strong_latency_s": 13.48
    },
    "mgcr_delta0.0": {
      "ndcg@10": 0.8624,
      "ndcg@10_ci95": [
        0.8204,
        0.901
      ],
      "recall@5": 0.9118,
      "recall@10": 0.9251,
      "strong_calls_per_q": 2.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 2.0,
      "strong_latency_s": 2.696,
      "calls_per_q_hist": [
        0,
        0,
        188,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.1": {
      "ndcg@10": 0.8695,
      "ndcg@10_ci95": [
        0.8283,
        0.9081
      ],
      "recall@5": 0.9118,
      "recall@10": 0.9251,
      "strong_calls_per_q": 3.48,
      "strong_calls_std": 2.54,
      "pct_pairs_to_strong": 3.5,
      "strong_latency_s": 4.697,
      "calls_per_q_hist": [
        0,
        0,
        107,
        32,
        16,
        5,
        3,
        3,
        1,
        1,
        20,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.2": {
      "ndcg@10": 0.8739,
      "ndcg@10_ci95": [
        0.8325,
        0.9118
      ],
      "recall@5": 0.9171,
      "recall@10": 0.9251,
      "strong_calls_per_q": 6.0,
      "strong_calls_std": 3.7,
      "pct_pairs_to_strong": 6.0,
      "strong_latency_s": 8.088,
      "calls_per_q_hist": [
        0,
        0,
        63,
        20,
        12,
        2,
        4,
        2,
        2,
        0,
        83,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.3": {
      "ndcg@10": 0.8669,
      "ndcg@10_ci95": [
        0.8243,
        0.9057
      ],
      "recall@5": 0.9078,
      "recall@10": 0.9251,
      "strong_calls_per_q": 7.91,
      "strong_calls_std": 3.38,
      "pct_pairs_to_strong": 7.9,
      "strong_latency_s": 10.669,
      "calls_per_q_hist": [
        0,
        0,
        35,
        10,
        5,
        1,
        1,
        1,
        0,
        0,
        135,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.5": {
      "ndcg@10": 0.8675,
      "ndcg@10_ci95": [
        0.8246,
        0.9064
      ],
      "recall@5": 0.9078,
      "recall@10": 0.9251,
      "strong_calls_per_q": 9.62,
      "strong_calls_std": 1.69,
      "pct_pairs_to_strong": 9.6,
      "strong_latency_s": 12.971,
      "calls_per_q_hist": [
        0,
        0,
        8,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        179,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_m1_delta0.1": {
      "ndcg@10": 0.8592,
      "ndcg@10_ci95": [
        0.8173,
        0.8981
      ],
      "recall@5": 0.9118,
      "recall@10": 0.9251,
      "strong_calls_per_q": 0.3,
      "strong_calls_std": 0.73,
      "pct_pairs_to_strong": 0.3,
      "strong_latency_s": 0.402
    },
    "mgcr_m2_delta0.1": {
      "ndcg@10": 0.8695,
      "ndcg@10_ci95": [
        0.8283,
        0.9081
      ],
      "recall@5": 0.9118,
      "recall@10": 0.9251,
      "strong_calls_per_q": 3.48,
      "strong_calls_std": 2.54,
      "pct_pairs_to_strong": 3.5,
      "strong_latency_s": 4.697
    },
    "mgcr_m3_delta0.1": {
      "ndcg@10": 0.87,
      "ndcg@10_ci95": [
        0.8276,
        0.9095
      ],
      "recall@5": 0.9171,
      "recall@10": 0.9251,
      "strong_calls_per_q": 5.45,
      "strong_calls_std": 2.84,
      "pct_pairs_to_strong": 5.5,
      "strong_latency_s": 7.35
    }
  }
}

==> anc/results/full_scifact_bm25_N20_results.json <==
{
  "meta": {
    "tag": "full",
    "n_queries": 188,
    "depth": 20,
    "seed": 42,
    "dataset": "scifact",
    "split": "dev",
    "first_stage": "bm25",
    "first_stage_recall_in_pool": 0.9437,
    "sec_per_pair_strong": 0.00713,
    "sec_per_pair_cheap": 0.001289,
    "models": {
      "first_stage_bm25": "rank_bm25.BM25Okapi",
      "dense": "BAAI/bge-small-en-v1.5",
      "cheap": "cross-encoder/ms-marco-MiniLM-L-6-v2",
      "strong": "BAAI/bge-reranker-v2-m3"
    },
    "device": "cuda"
  },
  "results": {
    "bm25_only": {
      "ndcg@10": 0.8121,
      "ndcg@10_ci95": [
        0.7684,
        0.8558
      ],
      "recall@5": 0.8794,
      "recall@10": 0.9211,
      "strong_calls_per_q": 0.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 0.0,
      "strong_latency_s": 0.0
    },
    "cheap_only": {
      "ndcg@10": 0.8571,
      "ndcg@10_ci95": [
        0.816,
        0.8949
      ],
      "recall@5": 0.9091,
      "recall@10": 0.9331,
      "strong_calls_per_q": 0.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 0.0,
      "strong_latency_s": 0.0
    },
    "strong_all": {
      "ndcg@10": 0.8687,
      "ndcg@10_ci95": [
        0.8278,
        0.9063
      ],
      "recall@5": 0.9105,
      "recall@10": 0.9331,
      "strong_calls_per_q": 20.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 100.0,
      "strong_latency_s": 26.792
    },
    "fixed_topk_k1": {
      "ndcg@10": 0.8571,
      "ndcg@10_ci95": [
        0.816,
        0.8949
      ],
      "recall@5": 0.9091,
      "recall@10": 0.9331,
      "strong_calls_per_q": 1.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 5.0,
      "strong_latency_s": 1.34
    },
    "fixed_topk_k2": {
      "ndcg@10": 0.8649,
      "ndcg@10_ci95": [
        0.8245,
        0.9026
      ],
      "recall@5": 0.9091,
      "recall@10": 0.9331,
      "strong_calls_per_q": 2.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 10.0,
      "strong_latency_s": 2.679
    },
    "fixed_topk_k3": {
      "ndcg@10": 0.8737,
      "ndcg@10_ci95": [
        0.8352,
        0.9088
      ],
      "recall@5": 0.9091,
      "recall@10": 0.9331,
      "strong_calls_per_q": 3.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 15.0,
      "strong_latency_s": 4.019
    },
    "fixed_topk_k5": {
      "ndcg@10": 0.8671,
      "ndcg@10_ci95": [
        0.8271,
        0.904
      ],
      "recall@5": 0.9091,
      "recall@10": 0.9331,
      "strong_calls_per_q": 5.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 25.0,
      "strong_latency_s": 6.698
    },
    "fixed_topk_k10": {
      "ndcg@10": 0.8691,
      "ndcg@10_ci95": [
        0.8284,
        0.9064
      ],
      "recall@5": 0.9051,
      "recall@10": 0.9331,
      "strong_calls_per_q": 10.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 50.0,
      "strong_latency_s": 13.396
    },
    "mgcr_delta0.0": {
      "ndcg@10": 0.8649,
      "ndcg@10_ci95": [
        0.8245,
        0.9026
      ],
      "recall@5": 0.9091,
      "recall@10": 0.9331,
      "strong_calls_per_q": 2.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 10.0,
      "strong_latency_s": 2.679,
      "calls_per_q_hist": [
        0,
        0,
        188,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.1": {
      "ndcg@10": 0.8682,
      "ndcg@10_ci95": [
        0.8287,
        0.9056
      ],
      "recall@5": 0.9091,
      "recall@10": 0.9331,
      "strong_calls_per_q": 3.49,
      "strong_calls_std": 2.43,
      "pct_pairs_to_strong": 17.4,
      "strong_latency_s": 4.674,
      "calls_per_q_hist": [
        0,
        0,
        103,
        32,
        17,
        7,
        5,
        4,
        3,
        1,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.2": {
      "ndcg@10": 0.8717,
      "ndcg@10_ci95": [
        0.8307,
        0.9084
      ],
      "recall@5": 0.9078,
      "recall@10": 0.9331,
      "strong_calls_per_q": 6.3,
      "strong_calls_std": 3.63,
      "pct_pairs_to_strong": 31.5,
      "strong_latency_s": 8.437,
      "calls_per_q_hist": [
        0,
        0,
        53,
        20,
        13,
        4,
        4,
        4,
        2,
        2,
        86,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.3": {
      "ndcg@10": 0.8713,
      "ndcg@10_ci95": [
        0.8308,
        0.908
      ],
      "recall@5": 0.9105,
      "recall@10": 0.9331,
      "strong_calls_per_q": 8.18,
      "strong_calls_std": 3.16,
      "pct_pairs_to_strong": 40.9,
      "strong_latency_s": 10.959,
      "calls_per_q_hist": [
        0,
        0,
        28,
        8,
        6,
        2,
        1,
        4,
        0,
        0,
        139,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.5": {
      "ndcg@10": 0.8719,
      "ndcg@10_ci95": [
        0.8316,
        0.9084
      ],
      "recall@5": 0.9105,
      "recall@10": 0.9331,
      "strong_calls_per_q": 9.68,
      "strong_calls_std": 1.51,
      "pct_pairs_to_strong": 48.4,
      "strong_latency_s": 12.961,
      "calls_per_q_hist": [
        0,
        0,
        6,
        1,
        0,
        0,
        0,
        2,
        0,
        0,
        179,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_m1_delta0.1": {
      "ndcg@10": 0.8689,
      "ndcg@10_ci95": [
        0.8295,
        0.9066
      ],
      "recall@5": 0.9091,
      "recall@10": 0.9331,
      "strong_calls_per_q": 0.39,
      "strong_calls_std": 1.0,
      "pct_pairs_to_strong": 1.9,
      "strong_latency_s": 0.52
    },
    "mgcr_m2_delta0.1": {
      "ndcg@10": 0.8682,
      "ndcg@10_ci95": [
        0.8287,
        0.9056
      ],
      "recall@5": 0.9091,
      "recall@10": 0.9331,
      "strong_calls_per_q": 3.49,
      "strong_calls_std": 2.43,
      "pct_pairs_to_strong": 17.4,
      "strong_latency_s": 4.674
    },
    "mgcr_m3_delta0.1": {
      "ndcg@10": 0.8742,
      "ndcg@10_ci95": [
        0.8349,
        0.9107
      ],
      "recall@5": 0.9158,
      "recall@10": 0.9331,
      "strong_calls_per_q": 5.29,
      "strong_calls_std": 2.59,
      "pct_pairs_to_strong": 26.5,
      "strong_latency_s": 7.09
    }
  }
}

==> anc/results/full_scifact_bm25_N50_results.json <==
{
  "meta": {
    "tag": "full",
    "n_queries": 188,
    "depth": 50,
    "seed": 42,
    "dataset": "scifact",
    "split": "dev",
    "first_stage": "bm25",
    "first_stage_recall_in_pool": 0.9481,
    "sec_per_pair_strong": 0.00714,
    "sec_per_pair_cheap": 0.001065,
    "models": {
      "first_stage_bm25": "rank_bm25.BM25Okapi",
      "dense": "BAAI/bge-small-en-v1.5",
      "cheap": "cross-encoder/ms-marco-MiniLM-L-6-v2",
      "strong": "BAAI/bge-reranker-v2-m3"
    },
    "device": "cuda"
  },
  "results": {
    "bm25_only": {
      "ndcg@10": 0.8121,
      "ndcg@10_ci95": [
        0.7684,
        0.8558
      ],
      "recall@5": 0.8794,
      "recall@10": 0.9211,
      "strong_calls_per_q": 0.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 0.0,
      "strong_latency_s": 0.0
    },
    "cheap_only": {
      "ndcg@10": 0.8501,
      "ndcg@10_ci95": [
        0.8094,
        0.8889
      ],
      "recall@5": 0.9118,
      "recall@10": 0.9251,
      "strong_calls_per_q": 0.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 0.0,
      "strong_latency_s": 0.0
    },
    "strong_all": {
      "ndcg@10": 0.8671,
      "ndcg@10_ci95": [
        0.8252,
        0.9059
      ],
      "recall@5": 0.9096,
      "recall@10": 0.9322,
      "strong_calls_per_q": 50.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 100.0,
      "strong_latency_s": 67.074
    },
    "fixed_topk_k1": {
      "ndcg@10": 0.8501,
      "ndcg@10_ci95": [
        0.8094,
        0.8889
      ],
      "recall@5": 0.9118,
      "recall@10": 0.9251,
      "strong_calls_per_q": 1.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 2.0,
      "strong_latency_s": 1.341
    },
    "fixed_topk_k2": {
      "ndcg@10": 0.865,
      "ndcg@10_ci95": [
        0.8238,
        0.9038
      ],
      "recall@5": 0.9118,
      "recall@10": 0.9251,
      "strong_calls_per_q": 2.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 4.0,
      "strong_latency_s": 2.683
    },
    "fixed_topk_k3": {
      "ndcg@10": 0.867,
      "ndcg@10_ci95": [
        0.8261,
        0.9055
      ],
      "recall@5": 0.9118,
      "recall@10": 0.9251,
      "strong_calls_per_q": 3.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 6.0,
      "strong_latency_s": 4.024
    },
    "fixed_topk_k5": {
      "ndcg@10": 0.8672,
      "ndcg@10_ci95": [
        0.8267,
        0.9053
      ],
      "recall@5": 0.9118,
      "recall@10": 0.9251,
      "strong_calls_per_q": 5.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 10.0,
      "strong_latency_s": 6.707
    },
    "fixed_topk_k10": {
      "ndcg@10": 0.8669,
      "ndcg@10_ci95": [
        0.8248,
        0.9063
      ],
      "recall@5": 0.9078,
      "recall@10": 0.9251,
      "strong_calls_per_q": 10.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 20.0,
      "strong_latency_s": 13.415
    },
    "mgcr_delta0.0": {
      "ndcg@10": 0.865,
      "ndcg@10_ci95": [
        0.8238,
        0.9038
      ],
      "recall@5": 0.9118,
      "recall@10": 0.9251,
      "strong_calls_per_q": 2.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 4.0,
      "strong_latency_s": 2.683,
      "calls_per_q_hist": [
        0,
        0,
        188,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.1": {
      "ndcg@10": 0.8709,
      "ndcg@10_ci95": [
        0.8297,
        0.9095
      ],
      "recall@5": 0.9118,
      "recall@10": 0.9251,
      "strong_calls_per_q": 3.54,
      "strong_calls_std": 2.55,
      "pct_pairs_to_strong": 7.1,
      "strong_latency_s": 4.745,
      "calls_per_q_hist": [
        0,
        0,
        106,
        29,
        16,
        8,
        4,
        3,
        1,
        1,
        20,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.2": {
      "ndcg@10": 0.8719,
      "ndcg@10_ci95": [
        0.8302,
        0.9099
      ],
      "recall@5": 0.9171,
      "recall@10": 0.9251,
      "strong_calls_per_q": 6.19,
      "strong_calls_std": 3.69,
      "pct_pairs_to_strong": 12.4,
      "strong_latency_s": 8.306,
      "calls_per_q_hist": [
        0,
        0,
        58,
        20,
        12,
        2,
        5,
        2,
        2,
        0,
        87,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.3": {
      "ndcg@10": 0.869,
      "ndcg@10_ci95": [
        0.8272,
        0.9077
      ],
      "recall@5": 0.9131,
      "recall@10": 0.9251,
      "strong_calls_per_q": 8.11,
      "strong_calls_std": 3.24,
      "pct_pairs_to_strong": 16.2,
      "strong_latency_s": 10.882,
      "calls_per_q_hist": [
        0,
        0,
        30,
        10,
        5,
        1,
        1,
        2,
        0,
        0,
        139,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.5": {
      "ndcg@10": 0.8696,
      "ndcg@10_ci95": [
        0.8276,
        0.9085
      ],
      "recall@5": 0.9131,
      "recall@10": 0.9251,
      "strong_calls_per_q": 9.62,
      "strong_calls_std": 1.63,
      "pct_pairs_to_strong": 19.2,
      "strong_latency_s": 12.908,
      "calls_per_q_hist": [
        0,
        0,
        6,
        2,
        1,
        0,
        0,
        1,
        0,
        0,
        178,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_m1_delta0.1": {
      "ndcg@10": 0.8612,
      "ndcg@10_ci95": [
        0.8192,
        0.8995
      ],
      "recall@5": 0.9118,
      "recall@10": 0.9251,
      "strong_calls_per_q": 0.3,
      "strong_calls_std": 0.78,
      "pct_pairs_to_strong": 0.6,
      "strong_latency_s": 0.4
    },
    "mgcr_m2_delta0.1": {
      "ndcg@10": 0.8709,
      "ndcg@10_ci95": [
        0.8297,
        0.9095
      ],
      "recall@5": 0.9118,
      "recall@10": 0.9251,
      "strong_calls_per_q": 3.54,
      "strong_calls_std": 2.55,
      "pct_pairs_to_strong": 7.1,
      "strong_latency_s": 4.745
    },
    "mgcr_m3_delta0.1": {
      "ndcg@10": 0.8696,
      "ndcg@10_ci95": [
        0.8281,
        0.909
      ],
      "recall@5": 0.9171,
      "recall@10": 0.9251,
      "strong_calls_per_q": 5.29,
      "strong_calls_std": 2.76,
      "pct_pairs_to_strong": 10.6,
      "strong_latency_s": 7.1
    },
    "mgcr_M10_delta0.2": {
      "ndcg@10": 0.8719,
      "ndcg@10_ci95": [
        0.8302,
        0.9099
      ],
      "recall@5": 0.9171,
      "recall@10": 0.9251,
      "strong_calls_per_q": 6.19,
      "strong_calls_std": 3.69,
      "pct_pairs_to_strong": 12.4,
      "strong_latency_s": 8.306,
      "calls_per_q_hist": [
        0,
        0,
        58,
        20,
        12,
        2,
        5,
        2,
        2,
        0,
        87,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_M20_delta0.2": {
      "ndcg@10": 0.8658,
      "ndcg@10_ci95": [
        0.8232,
        0.9051
      ],
      "recall@5": 0.9131,
      "recall@10": 0.9251,
      "strong_calls_per_q": 13.21,
      "strong_calls_std": 8.35,
      "pct_pairs_to_strong": 26.4,
      "strong_latency_s": 17.717,
      "calls_per_q_hist": [
        0,
        0,
        42,
        16,
        7,
        2,
        3,
        2,
        1,
        0,
        1,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        112,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_M30_delta0.2": {
      "ndcg@10": 0.8706,
      "ndcg@10_ci95": [
        0.8295,
        0.9085
      ],
      "recall@5": 0.9184,
      "recall@10": 0.9304,
      "strong_calls_per_q": 22.37,
      "strong_calls_std": 12.21,
      "pct_pairs_to_strong": 44.7,
      "strong_latency_s": 30.005,
      "calls_per_q_hist": [
        0,
        0,
        32,
        9,
        7,
        0,
        2,
        2,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        135,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_M50_delta0.2": {
      "ndcg@10": 0.87,
      "ndcg@10_ci95": [
        0.8286,
        0.9073
      ],
      "recall@5": 0.9149,
      "recall@10": 0.9322,
      "strong_calls_per_q": 42.68,
      "strong_calls_std": 17.13,
      "pct_pairs_to_strong": 85.4,
      "strong_latency_s": 57.255,
      "calls_per_q_hist": [
        0,
        0,
        18,
        8,
        2,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        158
      ]
    }
  }
}

==> anc/results/full_scifact_dense_N50_results.json <==
{
  "meta": {
    "tag": "full",
    "n_queries": 188,
    "depth": 50,
    "seed": 42,
    "dataset": "scifact",
    "split": "dev",
    "first_stage": "dense",
    "first_stage_recall_in_pool": 0.992,
    "sec_per_pair_strong": 0.00717,
    "sec_per_pair_cheap": 0.00104,
    "models": {
      "first_stage_bm25": "rank_bm25.BM25Okapi",
      "dense": "BAAI/bge-small-en-v1.5",
      "cheap": "cross-encoder/ms-marco-MiniLM-L-6-v2",
      "strong": "BAAI/bge-reranker-v2-m3"
    },
    "device": "cuda"
  },
  "results": {
    "dense_only": {
      "ndcg@10": 0.8597,
      "ndcg@10_ci95": [
        0.8202,
        0.8965
      ],
      "recall@5": 0.8984,
      "recall@10": 0.9569,
      "strong_calls_per_q": 0.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 0.0,
      "strong_latency_s": 0.0
    },
    "cheap_only": {
      "ndcg@10": 0.8736,
      "ndcg@10_ci95": [
        0.8379,
        0.9087
      ],
      "recall@5": 0.9339,
      "recall@10": 0.9535,
      "strong_calls_per_q": 0.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 0.0,
      "strong_latency_s": 0.0
    },
    "strong_all": {
      "ndcg@10": 0.889,
      "ndcg@10_ci95": [
        0.8538,
        0.9229
      ],
      "recall@5": 0.9407,
      "recall@10": 0.9606,
      "strong_calls_per_q": 50.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 100.0,
      "strong_latency_s": 67.439
    },
    "fixed_topk_k1": {
      "ndcg@10": 0.8736,
      "ndcg@10_ci95": [
        0.8379,
        0.9087
      ],
      "recall@5": 0.9339,
      "recall@10": 0.9535,
      "strong_calls_per_q": 1.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 2.0,
      "strong_latency_s": 1.349
    },
    "fixed_topk_k2": {
      "ndcg@10": 0.8866,
      "ndcg@10_ci95": [
        0.8511,
        0.9207
      ],
      "recall@5": 0.9339,
      "recall@10": 0.9535,
      "strong_calls_per_q": 2.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 4.0,
      "strong_latency_s": 2.698
    },
    "fixed_topk_k3": {
      "ndcg@10": 0.885,
      "ndcg@10_ci95": [
        0.8492,
        0.9187
      ],
      "recall@5": 0.9339,
      "recall@10": 0.9535,
      "strong_calls_per_q": 3.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 6.0,
      "strong_latency_s": 4.046
    },
    "fixed_topk_k5": {
      "ndcg@10": 0.8864,
      "ndcg@10_ci95": [
        0.8507,
        0.9204
      ],
      "recall@5": 0.9339,
      "recall@10": 0.9535,
      "strong_calls_per_q": 5.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 10.0,
      "strong_latency_s": 6.744
    },
    "fixed_topk_k10": {
      "ndcg@10": 0.8859,
      "ndcg@10_ci95": [
        0.8496,
        0.9205
      ],
      "recall@5": 0.9315,
      "recall@10": 0.9535,
      "strong_calls_per_q": 10.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 20.0,
      "strong_latency_s": 13.488
    },
    "mgcr_delta0.0": {
      "ndcg@10": 0.8866,
      "ndcg@10_ci95": [
        0.8511,
        0.9207
      ],
      "recall@5": 0.9339,
      "recall@10": 0.9535,
      "strong_calls_per_q": 2.0,
      "strong_calls_std": 0.0,
      "pct_pairs_to_strong": 4.0,
      "strong_latency_s": 2.698,
      "calls_per_q_hist": [
        0,
        0,
        188,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.1": {
      "ndcg@10": 0.8832,
      "ndcg@10_ci95": [
        0.8471,
        0.9181
      ],
      "recall@5": 0.9339,
      "recall@10": 0.9535,
      "strong_calls_per_q": 3.57,
      "strong_calls_std": 2.64,
      "pct_pairs_to_strong": 7.1,
      "strong_latency_s": 4.821,
      "calls_per_q_hist": [
        0,
        0,
        109,
        26,
        17,
        5,
        3,
        3,
        2,
        2,
        21,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.2": {
      "ndcg@10": 0.8895,
      "ndcg@10_ci95": [
        0.8537,
        0.9244
      ],
      "recall@5": 0.9328,
      "recall@10": 0.9535,
      "strong_calls_per_q": 6.06,
      "strong_calls_std": 3.68,
      "pct_pairs_to_strong": 12.1,
      "strong_latency_s": 8.172,
      "calls_per_q_hist": [
        0,
        0,
        63,
        18,
        10,
        2,
        6,
        5,
        1,
        0,
        83,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.3": {
      "ndcg@10": 0.8884,
      "ndcg@10_ci95": [
        0.8515,
        0.9233
      ],
      "recall@5": 0.9395,
      "recall@10": 0.9535,
      "strong_calls_per_q": 8.12,
      "strong_calls_std": 3.23,
      "pct_pairs_to_strong": 16.2,
      "strong_latency_s": 10.955,
      "calls_per_q_hist": [
        0,
        0,
        30,
        10,
        4,
        1,
        2,
        2,
        0,
        0,
        139,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_delta0.5": {
      "ndcg@10": 0.8881,
      "ndcg@10_ci95": [
        0.8512,
        0.9232
      ],
      "recall@5": 0.9341,
      "recall@10": 0.9535,
      "strong_calls_per_q": 9.62,
      "strong_calls_std": 1.69,
      "pct_pairs_to_strong": 19.2,
      "strong_latency_s": 12.978,
      "calls_per_q_hist": [
        0,
        0,
        8,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        179,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "mgcr_m1_delta0.1": {
      "ndcg@10": 0.8847,
      "ndcg@10_ci95": [
        0.8482,
        0.9198
      ],
      "recall@5": 0.9339,
      "recall@10": 0.9535,
      "strong_calls_per_q": 0.29,
      "strong_calls_std": 0.76,
      "pct_pairs_to_strong": 0.6,
      "strong_latency_s": 0.395
    },
    "mgcr_m2_delta0.1": {
      "ndcg@10": 0.8832,
      "ndcg@10_ci95": [
        0.8471,
        0.9181
      ],
      "recall@5": 0.9339,
      "recall@10": 0.9535,
      "strong_calls_per_q": 3.57,
      "strong_calls_std": 2.64,
      "pct_pairs_to_strong": 7.1,
      "strong_latency_s": 4.821
    },
    "mgcr_m3_delta0.1": {
      "ndcg@10": 0.8873,
      "ndcg@10_ci95": [
        0.8523,
        0.9223
      ],
      "recall@5": 0.9392,
      "recall@10": 0.9535,
      "strong_calls_per_q": 5.44,
      "strong_calls_std": 2.81,
      "pct_pairs_to_strong": 10.9,
      "strong_latency_s": 7.332
    }
  }
}
